Life span of SAT techniques

In this paper we take 4 different features of the SAT solver CaDiCaL, blocked clause elimination, vivification, on-the-fly self subsumption, and increasing the bound of variable elimination over the SAT Competitions benchmarks between 2009 and 2022. We study these features by both activating them one-by-one and deactivating them one-by-one. We have three hypothesis regarding the experiments: (i) disabling features is always harmful; (ii) the life span of the techniques is limited; and (iii) features simulate each other. Our experiments cannot confirm any of the hypothesis.

==> plots/Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b3922331",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.cm as cm\n",
    "matplotlib.rcParams['mathtext.fontset'] = 'stix'\n",
    "matplotlib.rcParams['font.family'] = 'STIXGeneral'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8f1ae6db",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2009\n",
      "2010\n",
      "2011\n",
      "2012\n",
      "2013\n",
      "2014\n",
      "2015\n",
      "2016\n",
      "2017\n",
      "2018\n",
      "2019\n",
      "2020\n",
      "2021\n",
      "2022\n",
      "2023\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2009</th>\n",
       "      <th>2010</th>\n",
       "      <th>2011</th>\n",
       "      <th>2012</th>\n",
       "      <th>2013</th>\n",
       "      <th>2014</th>\n",
       "      <th>2015</th>\n",
       "      <th>2016</th>\n",
       "      <th>2017</th>\n",
       "      <th>2018</th>\n",
       "      <th>2019</th>\n",
       "      <th>2020</th>\n",
       "      <th>2021</th>\n",
       "      <th>2022</th>\n",
       "      <th>2023</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>base+bveplus</th>\n",
       "      <td>232</td>\n",
       "      <td>87</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>266</td>\n",
       "      <td>163</td>\n",
       "      <td>233</td>\n",
       "      <td>270</td>\n",
       "      <td>240</td>\n",
       "      <td>231</td>\n",
       "      <td>254</td>\n",
       "      <td>260</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+otfs</th>\n",
       "      <td>231</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>562</td>\n",
       "      <td>231</td>\n",
       "      <td>242</td>\n",
       "      <td>265</td>\n",
       "      <td>161</td>\n",
       "      <td>238</td>\n",
       "      <td>274</td>\n",
       "      <td>239</td>\n",
       "      <td>235</td>\n",
       "      <td>262</td>\n",
       "      <td>265</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-no-vivify</th>\n",
       "      <td>230</td>\n",
       "      <td>88</td>\n",
       "      <td>238</td>\n",
       "      <td>560</td>\n",
       "      <td>237</td>\n",
       "      <td>244</td>\n",
       "      <td>271</td>\n",
       "      <td>161</td>\n",
       "      <td>239</td>\n",
       "      <td>271</td>\n",
       "      <td>234</td>\n",
       "      <td>236</td>\n",
       "      <td>262</td>\n",
       "      <td>263</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base</th>\n",
       "      <td>230</td>\n",
       "      <td>87</td>\n",
       "      <td>239</td>\n",
       "      <td>558</td>\n",
       "      <td>228</td>\n",
       "      <td>236</td>\n",
       "      <td>264</td>\n",
       "      <td>165</td>\n",
       "      <td>234</td>\n",
       "      <td>270</td>\n",
       "      <td>243</td>\n",
       "      <td>230</td>\n",
       "      <td>263</td>\n",
       "      <td>263</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-no-otfs</th>\n",
       "      <td>229</td>\n",
       "      <td>87</td>\n",
       "      <td>240</td>\n",
       "      <td>561</td>\n",
       "      <td>235</td>\n",
       "      <td>242</td>\n",
       "      <td>269</td>\n",
       "      <td>169</td>\n",
       "      <td>236</td>\n",
       "      <td>269</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>259</td>\n",
       "      <td>260</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>everything-no-otfs</th>\n",
       "      <td>229</td>\n",
       "      <td>85</td>\n",
       "      <td>240</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>267</td>\n",
       "      <td>168</td>\n",
       "      <td>229</td>\n",
       "      <td>272</td>\n",
       "      <td>235</td>\n",
       "      <td>234</td>\n",
       "      <td>262</td>\n",
       "      <td>258</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>everything-no-block</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>555</td>\n",
       "      <td>230</td>\n",
       "      <td>240</td>\n",
       "      <td>268</td>\n",
       "      <td>165</td>\n",
       "      <td>232</td>\n",
       "      <td>264</td>\n",
       "      <td>244</td>\n",
       "      <td>240</td>\n",
       "      <td>259</td>\n",
       "      <td>262</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>everything-no-vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>559</td>\n",
       "      <td>236</td>\n",
       "      <td>246</td>\n",
       "      <td>268</td>\n",
       "      <td>158</td>\n",
       "      <td>230</td>\n",
       "      <td>271</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>261</td>\n",
       "      <td>264</td>\n",
       "      <td>240</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-no-bveplus</th>\n",
       "      <td>228</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>268</td>\n",
       "      <td>164</td>\n",
       "      <td>231</td>\n",
       "      <td>268</td>\n",
       "      <td>243</td>\n",
       "      <td>236</td>\n",
       "      <td>259</td>\n",
       "      <td>258</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>everything-no-bveplus</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>235</td>\n",
       "      <td>559</td>\n",
       "      <td>234</td>\n",
       "      <td>246</td>\n",
       "      <td>267</td>\n",
       "      <td>163</td>\n",
       "      <td>230</td>\n",
       "      <td>270</td>\n",
       "      <td>241</td>\n",
       "      <td>237</td>\n",
       "      <td>256</td>\n",
       "      <td>261</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+block</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>238</td>\n",
       "      <td>555</td>\n",
       "      <td>228</td>\n",
       "      <td>238</td>\n",
       "      <td>260</td>\n",
       "      <td>166</td>\n",
       "      <td>232</td>\n",
       "      <td>268</td>\n",
       "      <td>239</td>\n",
       "      <td>236</td>\n",
       "      <td>261</td>\n",
       "      <td>259</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>everything</th>\n",
       "      <td>227</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>272</td>\n",
       "      <td>163</td>\n",
       "      <td>231</td>\n",
       "      <td>272</td>\n",
       "      <td>238</td>\n",
       "      <td>235</td>\n",
       "      <td>258</td>\n",
       "      <td>260</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-nosaving-truephase</th>\n",
       "      <td>218</td>\n",
       "      <td>84</td>\n",
       "      <td>214</td>\n",
       "      <td>531</td>\n",
       "      <td>227</td>\n",
       "      <td>225</td>\n",
       "      <td>255</td>\n",
       "      <td>150</td>\n",
       "      <td>198</td>\n",
       "      <td>205</td>\n",
       "      <td>218</td>\n",
       "      <td>173</td>\n",
       "      <td>232</td>\n",
       "      <td>231</td>\n",
       "      <td>179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-nosaving-falsephase</th>\n",
       "      <td>208</td>\n",
       "      <td>81</td>\n",
       "      <td>208</td>\n",
       "      <td>498</td>\n",
       "      <td>208</td>\n",
       "      <td>199</td>\n",
       "      <td>243</td>\n",
       "      <td>149</td>\n",
       "      <td>200</td>\n",
       "      <td>211</td>\n",
       "      <td>212</td>\n",
       "      <td>185</td>\n",
       "      <td>232</td>\n",
       "      <td>232</td>\n",
       "      <td>185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-nofastrestart</th>\n",
       "      <td>206</td>\n",
       "      <td>80</td>\n",
       "      <td>204</td>\n",
       "      <td>497</td>\n",
       "      <td>207</td>\n",
       "      <td>201</td>\n",
       "      <td>251</td>\n",
       "      <td>145</td>\n",
       "      <td>203</td>\n",
       "      <td>256</td>\n",
       "      <td>217</td>\n",
       "      <td>206</td>\n",
       "      <td>247</td>\n",
       "      <td>228</td>\n",
       "      <td>222</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cnt</th>\n",
       "      <td>292</td>\n",
       "      <td>101</td>\n",
       "      <td>300</td>\n",
       "      <td>600</td>\n",
       "      <td>293</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>350</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                             2009  2010  2011  2012  2013  2014  2015  2016   \n",
       "base+bveplus                  232    87   237   559   237   243   266   163  \\\n",
       "base+otfs                     231    89   241   562   231   242   265   161   \n",
       "default-no-vivify             230    88   238   560   237   244   271   161   \n",
       "base                          230    87   239   558   228   236   264   165   \n",
       "default-no-otfs               229    87   240   561   235   242   269   169   \n",
       "everything-no-otfs            229    85   240   559   237   243   267   168   \n",
       "default                       229    88   235   558   235   243   268   166   \n",
       "everything-no-block           229    88   235   558   235   243   268   166   \n",
       "base+vivify                   228    86   237   555   230   240   268   165   \n",
       "everything-no-vivify          228    89   241   559   236   246   268   158   \n",
       "default-no-bveplus            228    88   235   558   238   244   268   164   \n",
       "everything-no-bveplus         227    87   235   559   234   246   267   163   \n",
       "base+block                    227    87   238   555   228   238   260   166   \n",
       "everything                    227    86   237   559   238   244   272   163   \n",
       "default-nosaving-truephase    218    84   214   531   227   225   255   150   \n",
       "default-nosaving-falsephase   208    81   208   498   208   199   243   149   \n",
       "default-nofastrestart         206    80   204   497   207   201   251   145   \n",
       "cnt                           292   101   300   600   293   300   300   300   \n",
       "\n",
       "                             2017  2018  2019  2020  2021  2022  2023  \n",
       "base+bveplus                  233   270   240   231   254   260   242  \n",
       "base+otfs                     238   274   239   235   262   265   243  \n",
       "default-no-vivify             239   271   234   236   262   263   242  \n",
       "base                          234   270   243   230   263   263   243  \n",
       "default-no-otfs               236   269   235   233   259   260   236  \n",
       "everything-no-otfs            229   272   235   234   262   258   236  \n",
       "default                       235   271   247   229   256   267   237  \n",
       "everything-no-block           235   271   247   229   256   267   237  \n",
       "base+vivify                   232   264   244   240   259   262   231  \n",
       "everything-no-vivify          230   271   235   233   261   264   240  \n",
       "default-no-bveplus            231   268   243   236   259   258   239  \n",
       "everything-no-bveplus         230   270   241   237   256   261   244  \n",
       "base+block                    232   268   239   236   261   259   244  \n",
       "everything                    231   272   238   235   258   260   239  \n",
       "default-nosaving-truephase    198   205   218   173   232   231   179  \n",
       "default-nosaving-falsephase   200   211   212   185   232   232   185  \n",
       "default-nofastrestart         203   256   217   206   247   228   222  \n",
       "cnt                           350   400   400   400   400   400   400  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "years = [\"2009\", \"2010\",\"2011\", \"2012\", \"2013\", \"2014\", \"2015\", \"2016\", \"2017\", \"2018\", \"2019\",\"2020\", \"2021\", \"2022\", \"2023\"]\n",
    "#years = [\"2009\", \"2011\", \"2013\", \"2014\", \"2015\", \"2017\", \"2018\", \"2019\",\"2020\", \"2021\", \"2022\"]\n",
    "\n",
    "data = pd.DataFrame([])\n",
    "for y in years:\n",
    "    print(y)\n",
    "    tmp = pd.read_csv (\"../../logs/zummarize/sc\"+y+\".txt\", delim_whitespace=True)\n",
    "    tmp_cnt = pd.DataFrame({\"ok\": tmp[\"cnt\"][\"default\"]}, index=[\"cnt\"])\n",
    "    tmp = pd.concat([tmp, tmp_cnt])\n",
    "    data[y] = tmp[['ok']]\n",
    "    \n",
    "data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e6b5a80f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2009</th>\n",
       "      <th>2010</th>\n",
       "      <th>2011</th>\n",
       "      <th>2012</th>\n",
       "      <th>2013</th>\n",
       "      <th>2014</th>\n",
       "      <th>2015</th>\n",
       "      <th>2016</th>\n",
       "      <th>2017</th>\n",
       "      <th>2018</th>\n",
       "      <th>2019</th>\n",
       "      <th>2020</th>\n",
       "      <th>2021</th>\n",
       "      <th>2022</th>\n",
       "      <th>2023</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>base+BVE+</th>\n",
       "      <td>232</td>\n",
       "      <td>87</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>266</td>\n",
       "      <td>163</td>\n",
       "      <td>233</td>\n",
       "      <td>270</td>\n",
       "      <td>240</td>\n",
       "      <td>231</td>\n",
       "      <td>254</td>\n",
       "      <td>260</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+OTFS</th>\n",
       "      <td>231</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>562</td>\n",
       "      <td>231</td>\n",
       "      <td>242</td>\n",
       "      <td>265</td>\n",
       "      <td>161</td>\n",
       "      <td>238</td>\n",
       "      <td>274</td>\n",
       "      <td>239</td>\n",
       "      <td>235</td>\n",
       "      <td>262</td>\n",
       "      <td>265</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-vivify</th>\n",
       "      <td>230</td>\n",
       "      <td>88</td>\n",
       "      <td>238</td>\n",
       "      <td>560</td>\n",
       "      <td>237</td>\n",
       "      <td>244</td>\n",
       "      <td>271</td>\n",
       "      <td>161</td>\n",
       "      <td>239</td>\n",
       "      <td>271</td>\n",
       "      <td>234</td>\n",
       "      <td>236</td>\n",
       "      <td>262</td>\n",
       "      <td>263</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base</th>\n",
       "      <td>230</td>\n",
       "      <td>87</td>\n",
       "      <td>239</td>\n",
       "      <td>558</td>\n",
       "      <td>228</td>\n",
       "      <td>236</td>\n",
       "      <td>264</td>\n",
       "      <td>165</td>\n",
       "      <td>234</td>\n",
       "      <td>270</td>\n",
       "      <td>243</td>\n",
       "      <td>230</td>\n",
       "      <td>263</td>\n",
       "      <td>263</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-OTFS</th>\n",
       "      <td>229</td>\n",
       "      <td>87</td>\n",
       "      <td>240</td>\n",
       "      <td>561</td>\n",
       "      <td>235</td>\n",
       "      <td>242</td>\n",
       "      <td>269</td>\n",
       "      <td>169</td>\n",
       "      <td>236</td>\n",
       "      <td>269</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>259</td>\n",
       "      <td>260</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-OTFS</th>\n",
       "      <td>229</td>\n",
       "      <td>85</td>\n",
       "      <td>240</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>267</td>\n",
       "      <td>168</td>\n",
       "      <td>229</td>\n",
       "      <td>272</td>\n",
       "      <td>235</td>\n",
       "      <td>234</td>\n",
       "      <td>262</td>\n",
       "      <td>258</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-BCE (default)</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>555</td>\n",
       "      <td>230</td>\n",
       "      <td>240</td>\n",
       "      <td>268</td>\n",
       "      <td>165</td>\n",
       "      <td>232</td>\n",
       "      <td>264</td>\n",
       "      <td>244</td>\n",
       "      <td>240</td>\n",
       "      <td>259</td>\n",
       "      <td>262</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>559</td>\n",
       "      <td>236</td>\n",
       "      <td>246</td>\n",
       "      <td>268</td>\n",
       "      <td>158</td>\n",
       "      <td>230</td>\n",
       "      <td>271</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>261</td>\n",
       "      <td>264</td>\n",
       "      <td>240</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-BVE+</th>\n",
       "      <td>228</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>268</td>\n",
       "      <td>164</td>\n",
       "      <td>231</td>\n",
       "      <td>268</td>\n",
       "      <td>243</td>\n",
       "      <td>236</td>\n",
       "      <td>259</td>\n",
       "      <td>258</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-BVE+</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>235</td>\n",
       "      <td>559</td>\n",
       "      <td>234</td>\n",
       "      <td>246</td>\n",
       "      <td>267</td>\n",
       "      <td>163</td>\n",
       "      <td>230</td>\n",
       "      <td>270</td>\n",
       "      <td>241</td>\n",
       "      <td>237</td>\n",
       "      <td>256</td>\n",
       "      <td>261</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+BCE</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>238</td>\n",
       "      <td>555</td>\n",
       "      <td>228</td>\n",
       "      <td>238</td>\n",
       "      <td>260</td>\n",
       "      <td>166</td>\n",
       "      <td>232</td>\n",
       "      <td>268</td>\n",
       "      <td>239</td>\n",
       "      <td>236</td>\n",
       "      <td>261</td>\n",
       "      <td>259</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg</th>\n",
       "      <td>227</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>272</td>\n",
       "      <td>163</td>\n",
       "      <td>231</td>\n",
       "      <td>272</td>\n",
       "      <td>238</td>\n",
       "      <td>235</td>\n",
       "      <td>258</td>\n",
       "      <td>260</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-truephase</th>\n",
       "      <td>218</td>\n",
       "      <td>84</td>\n",
       "      <td>214</td>\n",
       "      <td>531</td>\n",
       "      <td>227</td>\n",
       "      <td>225</td>\n",
       "      <td>255</td>\n",
       "      <td>150</td>\n",
       "      <td>198</td>\n",
       "      <td>205</td>\n",
       "      <td>218</td>\n",
       "      <td>173</td>\n",
       "      <td>232</td>\n",
       "      <td>231</td>\n",
       "      <td>179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-falsephase</th>\n",
       "      <td>208</td>\n",
       "      <td>81</td>\n",
       "      <td>208</td>\n",
       "      <td>498</td>\n",
       "      <td>208</td>\n",
       "      <td>199</td>\n",
       "      <td>243</td>\n",
       "      <td>149</td>\n",
       "      <td>200</td>\n",
       "      <td>211</td>\n",
       "      <td>212</td>\n",
       "      <td>185</td>\n",
       "      <td>232</td>\n",
       "      <td>232</td>\n",
       "      <td>185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-no-fastrestart</th>\n",
       "      <td>206</td>\n",
       "      <td>80</td>\n",
       "      <td>204</td>\n",
       "      <td>497</td>\n",
       "      <td>207</td>\n",
       "      <td>201</td>\n",
       "      <td>251</td>\n",
       "      <td>145</td>\n",
       "      <td>203</td>\n",
       "      <td>256</td>\n",
       "      <td>217</td>\n",
       "      <td>206</td>\n",
       "      <td>247</td>\n",
       "      <td>228</td>\n",
       "      <td>222</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>#Benchmarks</th>\n",
       "      <td>292</td>\n",
       "      <td>101</td>\n",
       "      <td>300</td>\n",
       "      <td>600</td>\n",
       "      <td>293</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>350</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                        2009  2010  2011  2012  2013  2014  2015  2016  2017   \n",
       "base+BVE+                232    87   237   559   237   243   266   163   233  \\\n",
       "base+OTFS                231    89   241   562   231   242   265   161   238   \n",
       "default-vivify           230    88   238   560   237   244   271   161   239   \n",
       "base                     230    87   239   558   228   236   264   165   234   \n",
       "default-OTFS             229    87   240   561   235   242   269   169   236   \n",
       "evthg-OTFS               229    85   240   559   237   243   267   168   229   \n",
       "default                  229    88   235   558   235   243   268   166   235   \n",
       "evthg-BCE (default)      229    88   235   558   235   243   268   166   235   \n",
       "base+vivify              228    86   237   555   230   240   268   165   232   \n",
       "evthg-vivify             228    89   241   559   236   246   268   158   230   \n",
       "default-BVE+             228    88   235   558   238   244   268   164   231   \n",
       "evthg-BVE+               227    87   235   559   234   246   267   163   230   \n",
       "base+BCE                 227    87   238   555   228   238   260   166   232   \n",
       "evthg                    227    86   237   559   238   244   272   163   231   \n",
       "default-truephase        218    84   214   531   227   225   255   150   198   \n",
       "default-falsephase       208    81   208   498   208   199   243   149   200   \n",
       "default-no-fastrestart   206    80   204   497   207   201   251   145   203   \n",
       "#Benchmarks              292   101   300   600   293   300   300   300   350   \n",
       "\n",
       "                        2018  2019  2020  2021  2022  2023  \n",
       "base+BVE+                270   240   231   254   260   242  \n",
       "base+OTFS                274   239   235   262   265   243  \n",
       "default-vivify           271   234   236   262   263   242  \n",
       "base                     270   243   230   263   263   243  \n",
       "default-OTFS             269   235   233   259   260   236  \n",
       "evthg-OTFS               272   235   234   262   258   236  \n",
       "default                  271   247   229   256   267   237  \n",
       "evthg-BCE (default)      271   247   229   256   267   237  \n",
       "base+vivify              264   244   240   259   262   231  \n",
       "evthg-vivify             271   235   233   261   264   240  \n",
       "default-BVE+             268   243   236   259   258   239  \n",
       "evthg-BVE+               270   241   237   256   261   244  \n",
       "base+BCE                 268   239   236   261   259   244  \n",
       "evthg                    272   238   235   258   260   239  \n",
       "default-truephase        205   218   173   232   231   179  \n",
       "default-falsephase       211   212   185   232   232   185  \n",
       "default-no-fastrestart   256   217   206   247   228   222  \n",
       "#Benchmarks              400   400   400   400   400   400  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cntlbl = \"#Benchmarks\"\n",
    "data.rename(index={'cnt':cntlbl},inplace=True)\n",
    "\n",
    "\n",
    "\n",
    "# Default \n",
    "defaultlbl='default'\n",
    "defaultnovivifylbl='default-vivify'\n",
    "defaultnootfslbl='default-OTFS'\n",
    "defaultnobvepluslbl='default-BVE+'\n",
    "defaultnosavingtrue='default-truephase'\n",
    "defaultnosavingfalse='default-falsephase'\n",
    "defaultnofastrestart='default-no-fastrestart'\n",
    "data.rename(index={'default-no-vivify':defaultnovivifylbl,\n",
    "                   'default-no-bveplus':defaultnobvepluslbl,\n",
    "                   'default-no-otfs':defaultnootfslbl,\n",
    "                   'default-nosaving-truephase':defaultnosavingtrue,\n",
    "                   'default-nosaving-falsephase':defaultnosavingfalse,\n",
    "                   'default-nofastrestart': defaultnofastrestart,\n",
    "                   'default':defaultlbl},inplace=True)\n",
    "\n",
    "# Everything\n",
    "evlbl='evthg'\n",
    "evnovivifylbl='evthg-vivify'\n",
    "evnobvepluslbl='evthg-BVE+'\n",
    "evnootfslbl='evthg-OTFS'\n",
    "evnoblocklbl='evthg-BCE (default)'\n",
    "\n",
    "data.rename(index={'everything':evlbl,\n",
    "                   'everything-no-vivify':evnovivifylbl,\n",
    "                   'everything-no-bveplus':evnobvepluslbl,\n",
    "                   'everything-no-otfs':evnootfslbl,\n",
    "                   'everything-no-block':evnoblocklbl},inplace=True)\n",
    "\n",
    "# Base\n",
    "baselbl='base'\n",
    "vivifylbl=\"base+vivify\"\n",
    "blocklbl=\"base+BCE\"\n",
    "bvepluslbl=\"base+BVE+\"\n",
    "otfslbl=\"base+OTFS\"\n",
    "data.rename(index={'base':baselbl,\n",
    "                   'base+vivify':vivifylbl,\n",
    "                   'base+block':blocklbl,\n",
    "                   'base+bveplus':bvepluslbl,\n",
    "                   'base+otfs':otfslbl},inplace=True)\n",
    "\n",
    "data\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c07341ae",
   "metadata": {},
   "source": [
    "# LaTex Tables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4631f81a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2009</th>\n",
       "      <th>2010</th>\n",
       "      <th>2011</th>\n",
       "      <th>2012</th>\n",
       "      <th>2013</th>\n",
       "      <th>2014</th>\n",
       "      <th>2015</th>\n",
       "      <th>2016</th>\n",
       "      <th>2017</th>\n",
       "      <th>2018</th>\n",
       "      <th>2019</th>\n",
       "      <th>2020</th>\n",
       "      <th>2021</th>\n",
       "      <th>2022</th>\n",
       "      <th>2023</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>#Benchmarks</th>\n",
       "      <td>292</td>\n",
       "      <td>101</td>\n",
       "      <td>300</td>\n",
       "      <td>600</td>\n",
       "      <td>293</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>300</td>\n",
       "      <td>350</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "      <td>400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg</th>\n",
       "      <td>227</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>272</td>\n",
       "      <td>163</td>\n",
       "      <td>231</td>\n",
       "      <td>272</td>\n",
       "      <td>238</td>\n",
       "      <td>235</td>\n",
       "      <td>258</td>\n",
       "      <td>260</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-BCE (default)</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-BVE+</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>235</td>\n",
       "      <td>559</td>\n",
       "      <td>234</td>\n",
       "      <td>246</td>\n",
       "      <td>267</td>\n",
       "      <td>163</td>\n",
       "      <td>230</td>\n",
       "      <td>270</td>\n",
       "      <td>241</td>\n",
       "      <td>237</td>\n",
       "      <td>256</td>\n",
       "      <td>261</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-OTFS</th>\n",
       "      <td>229</td>\n",
       "      <td>85</td>\n",
       "      <td>240</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>267</td>\n",
       "      <td>168</td>\n",
       "      <td>229</td>\n",
       "      <td>272</td>\n",
       "      <td>235</td>\n",
       "      <td>234</td>\n",
       "      <td>262</td>\n",
       "      <td>258</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>evthg-vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>559</td>\n",
       "      <td>236</td>\n",
       "      <td>246</td>\n",
       "      <td>268</td>\n",
       "      <td>158</td>\n",
       "      <td>230</td>\n",
       "      <td>271</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>261</td>\n",
       "      <td>264</td>\n",
       "      <td>240</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default</th>\n",
       "      <td>229</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>235</td>\n",
       "      <td>243</td>\n",
       "      <td>268</td>\n",
       "      <td>166</td>\n",
       "      <td>235</td>\n",
       "      <td>271</td>\n",
       "      <td>247</td>\n",
       "      <td>229</td>\n",
       "      <td>256</td>\n",
       "      <td>267</td>\n",
       "      <td>237</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-vivify</th>\n",
       "      <td>230</td>\n",
       "      <td>88</td>\n",
       "      <td>238</td>\n",
       "      <td>560</td>\n",
       "      <td>237</td>\n",
       "      <td>244</td>\n",
       "      <td>271</td>\n",
       "      <td>161</td>\n",
       "      <td>239</td>\n",
       "      <td>271</td>\n",
       "      <td>234</td>\n",
       "      <td>236</td>\n",
       "      <td>262</td>\n",
       "      <td>263</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-OTFS</th>\n",
       "      <td>229</td>\n",
       "      <td>87</td>\n",
       "      <td>240</td>\n",
       "      <td>561</td>\n",
       "      <td>235</td>\n",
       "      <td>242</td>\n",
       "      <td>269</td>\n",
       "      <td>169</td>\n",
       "      <td>236</td>\n",
       "      <td>269</td>\n",
       "      <td>235</td>\n",
       "      <td>233</td>\n",
       "      <td>259</td>\n",
       "      <td>260</td>\n",
       "      <td>236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-BVE+</th>\n",
       "      <td>228</td>\n",
       "      <td>88</td>\n",
       "      <td>235</td>\n",
       "      <td>558</td>\n",
       "      <td>238</td>\n",
       "      <td>244</td>\n",
       "      <td>268</td>\n",
       "      <td>164</td>\n",
       "      <td>231</td>\n",
       "      <td>268</td>\n",
       "      <td>243</td>\n",
       "      <td>236</td>\n",
       "      <td>259</td>\n",
       "      <td>258</td>\n",
       "      <td>239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-truephase</th>\n",
       "      <td>218</td>\n",
       "      <td>84</td>\n",
       "      <td>214</td>\n",
       "      <td>531</td>\n",
       "      <td>227</td>\n",
       "      <td>225</td>\n",
       "      <td>255</td>\n",
       "      <td>150</td>\n",
       "      <td>198</td>\n",
       "      <td>205</td>\n",
       "      <td>218</td>\n",
       "      <td>173</td>\n",
       "      <td>232</td>\n",
       "      <td>231</td>\n",
       "      <td>179</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>default-falsephase</th>\n",
       "      <td>208</td>\n",
       "      <td>81</td>\n",
       "      <td>208</td>\n",
       "      <td>498</td>\n",
       "      <td>208</td>\n",
       "      <td>199</td>\n",
       "      <td>243</td>\n",
       "      <td>149</td>\n",
       "      <td>200</td>\n",
       "      <td>211</td>\n",
       "      <td>212</td>\n",
       "      <td>185</td>\n",
       "      <td>232</td>\n",
       "      <td>232</td>\n",
       "      <td>185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base</th>\n",
       "      <td>230</td>\n",
       "      <td>87</td>\n",
       "      <td>239</td>\n",
       "      <td>558</td>\n",
       "      <td>228</td>\n",
       "      <td>236</td>\n",
       "      <td>264</td>\n",
       "      <td>165</td>\n",
       "      <td>234</td>\n",
       "      <td>270</td>\n",
       "      <td>243</td>\n",
       "      <td>230</td>\n",
       "      <td>263</td>\n",
       "      <td>263</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+vivify</th>\n",
       "      <td>228</td>\n",
       "      <td>86</td>\n",
       "      <td>237</td>\n",
       "      <td>555</td>\n",
       "      <td>230</td>\n",
       "      <td>240</td>\n",
       "      <td>268</td>\n",
       "      <td>165</td>\n",
       "      <td>232</td>\n",
       "      <td>264</td>\n",
       "      <td>244</td>\n",
       "      <td>240</td>\n",
       "      <td>259</td>\n",
       "      <td>262</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+OTFS</th>\n",
       "      <td>231</td>\n",
       "      <td>89</td>\n",
       "      <td>241</td>\n",
       "      <td>562</td>\n",
       "      <td>231</td>\n",
       "      <td>242</td>\n",
       "      <td>265</td>\n",
       "      <td>161</td>\n",
       "      <td>238</td>\n",
       "      <td>274</td>\n",
       "      <td>239</td>\n",
       "      <td>235</td>\n",
       "      <td>262</td>\n",
       "      <td>265</td>\n",
       "      <td>243</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+BVE+</th>\n",
       "      <td>232</td>\n",
       "      <td>87</td>\n",
       "      <td>237</td>\n",
       "      <td>559</td>\n",
       "      <td>237</td>\n",
       "      <td>243</td>\n",
       "      <td>266</td>\n",
       "      <td>163</td>\n",
       "      <td>233</td>\n",
       "      <td>270</td>\n",
       "      <td>240</td>\n",
       "      <td>231</td>\n",
       "      <td>254</td>\n",
       "      <td>260</td>\n",
       "      <td>242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>base+BCE</th>\n",
       "      <td>227</td>\n",
       "      <td>87</td>\n",
       "      <td>238</td>\n",
       "      <td>555</td>\n",
       "      <td>228</td>\n",
       "      <td>238</td>\n",
       "      <td>260</td>\n",
       "      <td>166</td>\n",
       "      <td>232</td>\n",
       "      <td>268</td>\n",
       "      <td>239</td>\n",
       "      <td>236</td>\n",
       "      <td>261</td>\n",
       "      <td>259</td>\n",
       "      <td>244</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                     2009  2010  2011  2012  2013  2014  2015  2016  2017   \n",
       "#Benchmarks           292   101   300   600   293   300   300   300   350  \\\n",
       "evthg                 227    86   237   559   238   244   272   163   231   \n",
       "evthg-BCE (default)   229    88   235   558   235   243   268   166   235   \n",
       "evthg-BVE+            227    87   235   559   234   246   267   163   230   \n",
       "evthg-OTFS            229    85   240   559   237   243   267   168   229   \n",
       "evthg-vivify          228    89   241   559   236   246   268   158   230   \n",
       "default               229    88   235   558   235   243   268   166   235   \n",
       "default-vivify        230    88   238   560   237   244   271   161   239   \n",
       "default-OTFS          229    87   240   561   235   242   269   169   236   \n",
       "default-BVE+          228    88   235   558   238   244   268   164   231   \n",
       "default-truephase     218    84   214   531   227   225   255   150   198   \n",
       "default-falsephase    208    81   208   498   208   199   243   149   200   \n",
       "base                  230    87   239   558   228   236   264   165   234   \n",
       "base+vivify           228    86   237   555   230   240   268   165   232   \n",
       "base+OTFS             231    89   241   562   231   242   265   161   238   \n",
       "base+BVE+             232    87   237   559   237   243   266   163   233   \n",
       "base+BCE              227    87   238   555   228   238   260   166   232   \n",
       "\n",
       "                     2018  2019  2020  2021  2022  2023  \n",
       "#Benchmarks           400   400   400   400   400   400  \n",
       "evthg                 272   238   235   258   260   239  \n",
       "evthg-BCE (default)   271   247   229   256   267   237  \n",
       "evthg-BVE+            270   241   237   256   261   244  \n",
       "evthg-OTFS            272   235   234   262   258   236  \n",
       "evthg-vivify          271   235   233   261   264   240  \n",
       "default               271   247   229   256   267   237  \n",
       "default-vivify        271   234   236   262   263   242  \n",
       "default-OTFS          269   235   233   259   260   236  \n",
       "default-BVE+          268   243   236   259   258   239  \n",
       "default-truephase     205   218   173   232   231   179  \n",
       "default-falsephase    211   212   185   232   232   185  \n",
       "base                  270   243   230   263   263   243  \n",
       "base+vivify           264   244   240   259   262   231  \n",
       "base+OTFS             274   239   235   262   265   243  \n",
       "base+BVE+             270   240   231   254   260   242  \n",
       "base+BCE              268   239   236   261   259   244  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "table0 = data.loc[[cntlbl, \n",
    "                   evlbl,\n",
    "    evnoblocklbl,\n",
    "    evnobvepluslbl,\n",
    "    evnootfslbl,\n",
    "    evnovivifylbl, \n",
    "    defaultlbl, \n",
    "    defaultnovivifylbl, \n",
    "    defaultnootfslbl,\n",
    "    defaultnobvepluslbl,\n",
    "    defaultnosavingtrue,\n",
    "    defaultnosavingfalse,\n",
    "    baselbl, \n",
    "    vivifylbl, \n",
    "    otfslbl,  \n",
    "    bvepluslbl ,\n",
    "    blocklbl], :]\n",
    "table0\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6b6ac926",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open(\"../tables/table0.tex\", \"w\")\n",
    "f.write(table0.to_latex(formatters={\"name\": str.upper},float_format=\"{:.1f}\".format,))\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5c613ca8",
   "metadata": {},
   "outputs": [],
   "source": [
    "cntcol=\"red\"\n",
    "allcol=\"dodgerblue\"\n",
    "basecol=\"dodgerblue\"\n",
    "vivifycol=\"orange\"\n",
    "bvepluscol=\"green\"\n",
    "blockcol=\"salmon\"\n",
    "otfscol=\"darkviolet\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "76227707",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "9760c4d1",
   "metadata": {},
   "source": [
    "# Plots for Base "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "04f50007",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotdata=data.T\n",
    "plotcol= [plotdata[[cntlbl, baselbl,  blocklbl,bvepluslbl, otfslbl, vivifylbl]], \n",
    "     #   plotdata[[cntlbl, baselbl, bvepluslbl]], \n",
    "     #   plotdata[[cntlbl, baselbl, vivifylbl]], \n",
    "     #   plotdata[[cntlbl, baselbl, blocklbl]], \n",
    "     #   plotdata[[cntlbl, baselbl, otfslbl]]\n",
    "       ]\n",
    "\n",
    "names=[\n",
    "    \"Nothing_VE+_Vivify_OTFS_BCE_Base.pdf\",\n",
    "    \"Nothing_VE+_Base.pdf\",\n",
    "    \"Nothing_Vivify_Base.pdf\",\n",
    "    \"Nothing_BCE_Base.pdf\",\n",
    "    \"Nothing_OTFS_Base.pdf\",\n",
    "]\n",
    "\n",
    "\n",
    "colors=[[cntcol,basecol,blockcol, bvepluscol,otfscol,vivifycol],\n",
    "       [cntcol,basecol,bvepluscol],\n",
    "        [cntcol,basecol,vivifycol],       \n",
    "       [cntcol,basecol,blockcol],\n",
    "       [cntcol,basecol,otfscol]]\n",
    "\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "        \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "94aeef89",
   "metadata": {},
   "outputs": [],
   "source": [
    "diffdata2 = plotdata.copy()\n",
    "diffdata2[baselbl]    = -plotdata[baselbl] + plotdata[baselbl]\n",
    "diffdata2[otfslbl]    = -plotdata[baselbl] + plotdata[otfslbl]\n",
    "diffdata2[blocklbl]   = -plotdata[baselbl] + plotdata[blocklbl]\n",
    "diffdata2[vivifylbl]  = -plotdata[baselbl] + plotdata[vivifylbl]\n",
    "diffdata2[bvepluslbl] = -plotdata[baselbl] + plotdata[bvepluslbl]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1cebaccb",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotcol= [diffdata2[[baselbl,  blocklbl, bvepluslbl, otfslbl, vivifylbl]], \n",
    "        diffdata2[[baselbl, bvepluslbl]], \n",
    "        diffdata2[[baselbl, vivifylbl]], \n",
    "        diffdata2[[baselbl, blocklbl]], \n",
    "        diffdata2[[baselbl, otfslbl]]\n",
    "       ]\n",
    "\n",
    "names=[\n",
    "    \"Nothing_VE+_Vivify_OTFS_BCE_Base_diff.pdf\",\n",
    "    \"Nothing_VE+_Base_diff.pdf\",\n",
    "    \"Nothing_Vivify_Base_diff.pdf\",\n",
    "    \"Nothing_BCE_Base_diff.pdf\",\n",
    "    \"Nothing_OTFS_Base_diff.pdf\",\n",
    "]\n",
    "\n",
    "colors=[[basecol,blockcol, bvepluscol,otfscol,vivifycol],\n",
    "       [basecol,bvepluscol],\n",
    "        [basecol,vivifycol],       \n",
    "       [basecol,blockcol],\n",
    "       [basecol,otfscol]]\n",
    "\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "        \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3e947e96",
   "metadata": {},
   "source": [
    "# Plots for Default"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "048158f3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "bf893e1b",
   "metadata": {},
   "outputs": [],
   "source": [
    "cntcol=\"red\"\n",
    "allcol=\"dodgerblue\"\n",
    "basecol=\"dodgerblue\"\n",
    "vivifycol=\"orange\"\n",
    "bvepluscol=\"green\"\n",
    "blockcol=\"salmon\"\n",
    "otfscol=\"darkviolet\"\n",
    "nosavingtruecol=\"darkblue\"\n",
    "nosavingfalsecol=\"darkred\"\n",
    "defaultnofastrestartcol=\"yellow\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "1f2fddeb",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotdata=data.T\n",
    "plotcol= [plotdata[[cntlbl,  defaultlbl,  defaultnobvepluslbl,  defaultnootfslbl,defaultnovivifylbl, \n",
    "                    defaultnosavingtrue, defaultnosavingfalse, defaultnofastrestart]], #defaultnoblocklbl,defaultnobvepluslbl\n",
    "      #  plotdata[[cntlbl, defaultlbl, defaultnovivifylbl]], \n",
    "      #  plotdata[[cntlbl, defaultlbl, defaultnobvepluslbl]], \n",
    "      #  plotdata[[cntlbl, evlbl, defaultlbl]], \n",
    "      #  plotdata[[cntlbl, defaultlbl, defaultnootfslbl]] \n",
    "       ]\n",
    "\n",
    "\n",
    "\n",
    "names=[\n",
    "\"Default_all.pdf\",\n",
    "\"Default_noVivify.pdf\",\n",
    "\"Default_noVE+.pdf\",\n",
    "\"Default_BCE.pdf\",\n",
    "\"Default_noOTFS.pdf\",\n",
    "\"Default_nosavingtrue.pdf\",\n",
    "\"Default_nosavingfalse.pdf\"]\n",
    "\n",
    "colors=[[cntcol,allcol,  bvepluscol,otfscol,vivifycol,nosavingtruecol,nosavingfalsecol,defaultnofastrestartcol],\n",
    "       [cntcol,allcol,vivifycol],\n",
    "       [cntcol,allcol,bvepluscol],\n",
    "       [cntcol,blockcol,allcol],\n",
    "       [cntcol,allcol,otfscol]]\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "   \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99e7586d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "a57ec040",
   "metadata": {},
   "outputs": [],
   "source": [
    "diffdata = plotdata.copy()\n",
    "\n",
    "\n",
    "diffdata[defaultnootfslbl]    = -plotdata[defaultlbl] + plotdata[defaultnootfslbl]\n",
    "diffdata[evlbl]   = -plotdata[defaultlbl] + plotdata[evlbl]\n",
    "diffdata[defaultnovivifylbl]  = -plotdata[defaultlbl] + plotdata[defaultnovivifylbl]\n",
    "diffdata[defaultnobvepluslbl] = -plotdata[defaultlbl] + plotdata[defaultnobvepluslbl]\n",
    "diffdata[defaultlbl]          = -plotdata[defaultlbl] + plotdata[defaultlbl]\n",
    "diffdata[defaultnosavingtrue] = -plotdata[defaultlbl] + plotdata[defaultnosavingtrue]\n",
    "diffdata[defaultnosavingfalse]= -plotdata[defaultlbl] + plotdata[defaultnosavingfalse]\n",
    "diffdata[defaultnofastrestart]= -plotdata[defaultlbl] + plotdata[defaultnofastrestart]\n",
    "\n",
    "\n",
    "\n",
    "#diffdata=diffdata[[evlbl,defaultlbl,defaultnovivifylbl,defaultnobvepluslbl,defaultnootfslbl]]\n",
    "#diffdata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "a1c5df00",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEiCAYAAADXvYSyAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAAsTAAALEwEAmpwYAABK20lEQVR4nO2deXxU5dX4vyc7awIJSxQUFJTNFZRFVNygolbqT6u+7rSi1l1r+9b21dq6dNHWatVWrXWpu7WKolatLCKoiAiiKGJViAiBQCAkBLKc3x/PHZyEJMyd3FnucL6fz/1M5i7nntyZuec+55znHFFVDMMwDMMvWalWwDAMwwgnZkAMwzCMuDADYhiGYcSFGRDDMAwjLsyAGIZhGHFhBsQwDMOIi5xUK5AsSkpKtF+/fnEdW11dTadOnYJVyOQmTGbY5IZJ17DJDZOu6Sp3/vz5a1W1R4sbVXWnWIYPH67xMn369LiPNbnJlxk2uWHSNWxyw6RrusoF3tNW7qvmwjIMwzDiwgyIYRiGERdmQAzDMIy42GmC6C1RV1dHWVkZtbW1be5XWFjIkiVLAj//ziS3oKCAPn36kJubG7BWhmGkip3agJSVldGlSxf69euHiLS6X1VVFV26dAn8/DuLXFWloqKCsrIy+vfvH7hehmGkhp3ahVVbW0txcXGbxsNoPyJCcXHxDkd6hmGEi53agABmPJKEXWfDyDx2egOSDmzYsIG7776bioqKdsv66quvuPPOO1m1alUAmhlGiKn6nAPWXgpLboW6janWJiMxA5IGFBYW8sYbb1BVVbXdtk8++YRbb72VE044geXLl+9QVt++fXnyySeprKwEYM2aNUGraxjhoHwGhVsXw4Jr4Lm+7rWmLNVaZRRmQNKEzp07t7j+nnvuYdiwYTz99NPstttuO5STlZVF165dAVi1ahUXX3xxoHoaRmioKUMRGD8XdpkIn/wRnu8Pc86G9QtTrV1GsFNnYUVzw0z4uJWH9fqGDuRk+5c5pAdcf3jr2zdt2sQdd9zBsGHDWLx4MXV1dTz00EMsXLiQQYMGMW7cOD744AM6duxInz59WLp0KRUVFSxevJgrrriCDz/8kJtvvpnXX3+dM888k0mTJnHuueduk79gwQIWLFjA66+/ztFHH+3/HzCMMFNTxtas7uSXjIKSUbDfLfDpn+Dz++DLR6D3MTD4Guh9NFiMLi5sBJJC7rrrLkaOHMmJJ57I4MGDueCCC8jPz2fYsGF88MEH7LXXXvTv35/DDz+cYcOGUV1dzaRJk+jfvz+zZ89m3333BdzoZdCgQdvJHzx4MMXFxWY8jJ2TmhVsyY6qAdi5Hwz/I0xa4YxJ5YcwfTy8vD988Qg01qVK09BiIxCPtkYKVVWbEzKvYt68eZxyyikAZGdn89lnn3HaaacBMHny5O32Hzt2LC+++CLV1dUUFRUFro9hZBQ1ZU0NSIS8bjD0f2HQlfDlY/DJrTD3bFh4Lex9OQyYArldk69vCLERSArp2bMn8+bNA6CxsZFBgwYxbdo0AKZNm0ZdXdMnonPOOYeJEyfSo0cPVJXs7Gw2b94M0OIci6ysLBobGxP8XxhGmlJTxpbskta3Z+fDnufBxA/h8GnQZaAF3H1iBiSFXHnlldx3331cf/31VFdXM3bsWK6++mqOP/54srKyWL9+PZ999hlz585l8+bN9O3bl4svvpgNGzbw9NNP0717dzp16sTVV1+NqrJixQrKyspYsWIF8+fPp3fv3lRXV/PAAw+k+l81jORSVwV1G9iS1XIbiyZIFuw6EY56AybMs4C7D8yFlUIGDhzIO++802Td9ddf3+T9W2+9te3vRx99dNvf11xzDQBz5szZTu6HH364zeX20UcfBaavYYSGmq8BWnZhtUXxCDjkcS/gfjt8fr8F3NvARiCGYWQem537aUt2z/iO79wPht/uBdxv3i7gLloflKahxgyIYRiZR/UKII4RSHPyusHQn8GJX8LIB0DrYe7Z7L/2inarmAmYATEMI/OoiYxAioORFx1wH3othXUfbXOT7cyYATEMI/PYXAYFPVHJC1auZMGu33V/r307WNkhxAyIYRiZR00ZdOiTGNnd9qeRXKgwA2IGJA2waryGETA1ZdAxQQYkO5+q3IGwdm5i5IeIjDEgItJdRDqlWo94SJdqvCeeeGKbRmz8+PGoKgDPPPMM999/PxMnToxZvmEkjUQaEGBj3hBYNx8atibsHGEg1AZERGaLiIqIAm8DNanWKV7SoRrvU089RXFx60HHF154YVtjqF//+teceeaZ/POf/4xZvmEkhfoa2LoOOvZN2Ck25g2BhlqoXJSwc4SB0BoQERkOvAoc5C2HaeTxOCRs2rSJm266ieeff75JNd6rrrqKe++9l6VLl/LBBx8wc+ZMli1bxrPPPst9993H5ZdfzhdffMHUqVMZNWoUmzZtYtKkSTz44INN5EdX441m+fLl7LrrrsybN49NmzYxefJkNmzYwMMPP8ynn37KokWL6NKlC6tWrWLt2rX88Ic/ZPXq1dx///2sXbuW2bNns3LlSp5++mk2btxI//79ef3116mrq+OHP/wh1dXVSbyKhtGMSAmSRI5Acoe4P3ZyN1aYZ6JfAXwIbFTVpe2WNv8KWP9Bi5s6NDRAdhz13Lvt7yYjtcJdd93FuHHjOProo3nmmWe44IILmDJlCsOGDeO9995jypQpTarxLliwgEmTJlFdXc3s2bM59NBDAf/VeHfbbTcuvPBCFi5cyO67787JJ59Mp06deOWVVxg4cCDjxo3j+9//PosXL6a4uJjLLruM7t2789RTT3HaaacxduxYOnXqxCmnnEJBQQFXXXUVc+fOZcyYMYwaNYpOnULpSTQyhSQYkC3ZPaHDLi4Ta+9LE3aedCeUIxARyQGKgauAT0XkSZGg8/USz7x58+jRw010iq7GO3nyZO6+++7t9o+uxtvQ0ODrXHfddReTJk3ikksuAeC8887j0Ucf5Y033uCYY44hJyenScXhH/zgBzz88MMsXryYfffdl9zc3FYNw+TJk3nqqaeYOnUqxx9/vC+9DCNwkmBAEHE9RsKQiVX1OSTIORPKEYiq1gMTRSQLOAO4B7gZ+HHcQtsYKWyuqkpIOfdINd799tuvSTXe4447jmnTpjF+/Pgm+59zzjk8/fTTPP/8876r8V588cVN4iF9+vShY8eOlJeXk5ubu92xY8aM4YorrogpSN6pUyeOP/54pk6duq0cvWGkDK+MCR12BRJYUbd4FKx4FmrLoSDOkimJprYcXhhAn64XAUcELj6UBiSCqjYCj4hIAfBrmhkQEZkCTAHo1asXM2bMaHJ8YWFhi5lPzWloaIhpP79cdtllXHTRRSxbtowNGzZw0EEHceWVV3LnnXdy/vnns2LFCj755BNmzJjBgQceSO/evbngggsYMWIEs2bN4thjj6WgoIBLL72U+vp6li1bxieffMLy5cuZPXs23/ve96iqquLuu+/mrLPO2u78Z5xxBrvtthtVVVVUVFTw2WefMXv2bIYPHw7AqaeeykEHHURVVRUrV65k5cqVzJw5k4qKCioqKnjxxReZMGECAMcddxyLFi1q8zrV1tZu9xls2rRpu3VBECa5YdI1DHIHVr5Dz6yuvDX7nYTqumBLAQcAH864j4qCQwKTG6S+JZtnMgxYVb8HZQm4Dqhq6BegB1Db1j7Dhw/X5nz88cfbrWuJjRs3xrSfXzJF7saNG/W2227TqqqqNo9v6XpPnz49CNVCLTdMuoZC7owTVF/aP1iZzZg+fbpqXbXqYzmqC34WrNwgmXep6hMddcYbr8UtAnhPW7mvhjIG0gLZwKepVmJn5Msvv2SPPfaga9euraYiG0ZSqVmRuFno0eR0hG77pXccpHwW9BiDSmKcTaF0YYnIQcB+wN9VtQG4DBcDMZJMv379fE1WNIyEU1Pm4hPJoGQ0/Pfv0FgPWWl2O9263s1T2ecGaH+RixYJ6wikFLgReENErgXeVdUnU6yTYRippqEWtqxNbAZWNMWjoL4aNqRh47byNwGFXocn7BRpZjJjQ1WnAlMDkrVtdrWRODRcczyNsBIpsZ4sA1LijXTWvu3cWelE+SzIyofig3GFOoInrCOQQCgoKKCiosJubglGVamoqKCgoCDVqhiZTjLmgETTeQ/I75GeM9LLZ0LJSMhO3O8ulCOQoOjTpw9lZWU79OHX1tYm5Oa3M8ktKCigT58k/aiNnZdkG5B0nVBYVwXr34ch1yb0NDu1AcnNzaV///473G/GjBkccMABgZ/f5BoJo2ELuQ3rUq1F8tmcZAMCzoB8/QJsWQf53ZN33rZY8xZoY0LjH7CTu7AMI2NZ/GtGlp8Fm79JtSbJpXqF62Oek8R6bJGMr4p3k3fOHVE+CyTHZYklEDMghpGJfPNvcrQGPvxlqjVJLpsT2wekRYoPcq1u0ykOUj4Tuo9IuCE1A2IYmUbdRlj/PnXSGT6/HzZ8nGqNkkciW9m2Rm4XKByWPj3S62tg3byEu6/ADIhhZB5r5oA2srToSsjpDAt+mmqNkkeCOxG2SskoqHjHxR1Szdq3obEOehyW8FOZATGMTKN8JkgOFfmjYei1sPJFWD0j1VolnoatULs6RQZkNNRtgI2fJP/czSmf6VxqPYIp8NgWZkAMI9MonwXdR9CY1QH2usy1dl1wTXo8HSeSzSvdawJb2bZKcdSEwlRTPguK9oe8woSfygyIYWQSzf3fOR1gv5tg3XvwVYZX+6lZ4V5TMQLpuhfkFqXegDRscXNSeiY+/gFmQAwjs1g7d3v/d78zXHvlhde6G0ymkuxJhNFIlouDpDoTq2KeqweWhAA6mAExjMyifJa7mfUc++06yYIDfg/VX8LSP6dMtYSTSgMCzoBs+MhlwaWK8pnutcfYtvcLCDMgmcb6D8hrWJtqLTKT9YvI0q2p1qJtymdCtwMgt2vT9b2PhtLvwOIb3YzpTKSmzP3fucG3n46J4lGAulFAqiifCUX7QH5xUk5nBiSTKJ8Nr4xg1OrT4e3zoHJxqjXKDFTho1vg5f3YveqRVGvTOg1bnA++tfTNA37nMoU+ytDWOamYRBhNyUj3mqo4SGMdrJ2TlPTdCDEbEBE5W0TOEpFS7/15IlIhIh+IyODEqWjExJZ1MOd/oNPufNPxeBcwfWkfmD4RVr3hboKGf7QR3r/SxQ+y8uhemwZZNq1R8S40bmnd/120D+xxLiy9EzZ9kVTVkkIqJhFGk1cEXQenLg6y7n3XmyRJ8Q/wNwL5NfChqn4jIkOBvwBvATcAP06EckaMqMI7P4DaVXDIk3xWdDlMWgH7/hrWz4c3joJXRsCXj7vOaUZsNGyFOWfCp3+Cva+AYdfRpX4ZbF6das1apnyWe23L/73vr0GyYeHPk6NTMqlZAZ1SkMIbTaQybyoe2LZ9/ocm7ZR+DMidqvqB9/ftwGrg+6r6L+CdgPUy/PDZPVD2HOx3CxSPcOvyi2HYL+DEr+Dge6Gh2o1Qpu4Jn9zuyj0brVO3CWaeAF897q7rgX+AXb7jtq16PbW6tUYs/u+Ou8Kgq9z/VfFe8nRLNI11sHlVakcg4CYUbqmATZ8n/9zlM6Hr3tChd9JO6ceA1AOIyBnAUcAvVLXW27ZH0IoZMbJ+Ibx/FZQeC4Ou3H57dgEMOB+O+xgOex467e5cMs/tBh/8DGpWJl/ndKd2DfznSFj9Ooz8Gwz9X9f3odsBbM0qhG/+nWoNtyfi/44l/3/IT1wTpAU/zhzX5uZvAE1tDASiOhQm2Y3V2ABrZidt/kcEPwakq4i8DzwIPKmqD4tIBxG5ELg0IdoZbVNfDW+d6noQjH7QpWu2hmRBn+/CMbNg/NsuK2fJ72BqP3h7MlSmYU/nVLDpS3htLGz4EA79F+w5+dttksX6/OGw6tX0u/FG/N89Ywig5naFfX7pnlhXTku4akkh1Sm8EboOcfXHkh1Ir1zkEiSSGEAHHwZEVX8FXAFMVNXTvdWjgM3Aj4JXzdgh710GG5fC6H9AQc/YjysZCYc+DccvhT2nwFdPwEvDXMB99fT0uzkmi8oP4bVDoLYcjnjNGdxmrM8/yNVbqlyUAgXbYFv+f4w3kAHnQ5e9YMFPMiMuli4GJCvb9SBPtgGJfP6xPEAEiK80XlWdpaqvAYhILrBEVR9S1YcSop3ROl8+Bv99wBXL631kfDK67AkH/blpwP0/R3oB9ycy48YSK+Wz4TXvx3fMrKYT8aJYlz/c/fHNq0lSLEbKZ3n+716x7Z+VC/v/BjYucd+jsJMuBgRcHKRyoRsRJovyWdCpf9KTCPyk8XYRkYdF5J8AqloHfFdEEtt019ieqmXw7oWu2uY+v2y/vBYD7qfDCwN2joB72VSYfowbxY2f4wLRrbA1u4fr/bAqjQxIYwOsedO//7vPJPcdWnSdSxoIMzVlznWUm/gCgjukZBRoA6ybn5zzaSOsmZXU9N0Ifnqi3wGcDsyOrFDVe0XkFhG5WFXvClw7Y3satsJbp7tUzDGPQVaAbe0jAfc9fwBfvwhLbnUB9w9vgD0n02fTZljyfnDnA3rVrIX6ka7oXyr4/G/w7hToNhzGTYOCHjs+pnQ8LL3LFS7M6Zh4HXdE5SJXPsOv/1sEDrgVXh0Nn9wG+1yfGP2SQc0KN/oQSbUmUBw1oTAZLqUNS1zmV5LjH+DPgBwA7Ab8pNn6l4D7ADMgyWDhta6y6qHPQqfdEnOOSMC9z3dh7TvOkHx6OwO0ERYEe6rBAM/fBwMvhr0uju0GHgSq8PFv3PXsPR4O/Sfkdo7t2NIJ8MkfnNsgktqbSiL+73ieQEtGQd+TYcnvYcAFSU0BDZRUNZJqiYIe0HlA8uIg7fn824kfAzLfm0TYfP0uwO7BqWS0ytcvuSfFgT+Cvt9LzjkjAff6zbw56w0OPTTYSUoL3vg7BxT8BxbfAEt+C/3PdfMUug4M9DxN0EaX+vzpn2D302HUg5CdF/vxPQ6FrHyXzpsWBmQWdN4j/hvo/rfA18/Dh9fDwX8NVrdksbkMCo9OtRbfUjLKzRdSTfyoqHwWdNjVxUCSjJ8g+mYRyQa2peiISH/gJuC/QStmNKNmJbx9DhTtCwfelvzz53SgIauTV6wuuGVD/n5w+FQ4bgn0O9MFdF/cG2ad5FqzBk2T2eWXw5h/+DMe3rWg52HpEQeJ+L/b4yrpMgAGXBTe/umN9W4eSKonEUZTMspVhqhZntjzqLoRSM/DU+K+82NA7gNeBcaIyE0i8iSwGOgPhNh5GgIaG2DuWc7nfsgTLlaRaRQOgpH3uUD+0GuhfIZLqX11DKz4l7sG7WW72eV/bHvuTFuUTnA320j2T6rY8LHzf7d3Atmw/wtv//Ta1S5onS4uLHCZWJB4N1bVZ85QpcB9Bf7mgSwEpgAfAMcDg4AXgFGq+kxCtDMcH/8GVr8BI+6EwgyvW9mhN+x3o0stHn6nK0/x5kkwbTB89heo3xyf3NZml8dL6Xj3mup03kj9o/YGawtKYMjPwtk/PZ1SeCMU7QPZHRI/I31b/avkB9DB/zyQz1X1QlXdz1tOU9UUFr/fCSif7XzTu58Oe5yXam2SR04n2PsSOGEpjH3KtQuddxE8vxss+qUzCLHS1uzyeCkcBh1K08CAzHQ3ziD833tfHs7+6dta2aa4kGI0WbnQfUTiRyDlM136ede9E3ueVvAzD6SviLwoIqOj1p0sIscmRjUjukQ7B/8lPVIUk01WDux2Ckx4B46e6VwDi29whuTdi2DjZ20f32R2+astzi6PCxGXvbXqtWDca/Gg6p5AexwWzHcjpwPse2P4+qen4wgE3Hd1/YLEthEO8vOPAz8jkDuAg6NXeK6rCSJyXKBaGV6J9h9uK9G+XYe5nQ0R56bxE3DfbnZ5wGWuS8fD1nWwPti5MTGTCP93/zPD1z+9psy5i/K6pVqTppSMgsatrk5ZItj0pQvSJ7mAYjR+DMg6YBdVbe7UewXXK8QIks/ugbJ/NS3RbjhiCLgX17717ezyY95qc3Z53PQ+xr2myo21Lf4R4A0kjP3TI3NA0m2EHqnMW5EgN1ZQ8a924MeAfKGqLRVH6o8LqGcma99ljw1/geoVyTvnjkq0G47WAu4vDGTYuuugcB84ZjZ07peY8xf0gG4Hpq68e/lMKOjliiIGSe+jXZZZWPqnp7qVbWt0KHXu50TFQcpnQl53KBqWGPkx4MeAdBKRJn0/RGQ34OfADhzRIWbtXPpWPw1T94A5Z7mbeyKpr4a3ToutRLvhaB5w79CbioLRcNQbiZ/ZXjreZdrUbUzseZqzLf8/Qf7v/UPUPz3VrWzbonhUYg1Iz0NTeo/wc+Y/AFNF5BGv/tXjwBKgF5C5BRUHXc47PR91ZTbK/gUv7w9vjIdvXktM2fP3LoONn/ov0W58G3AfP4fF3W+MvTRJeyidAFqf/NTX6q9c9lGi0je77RuO/unaCDVfp+cIBJwbq2Z58I3bar52XQ9TlL4bwc88kDXA4cA3wDHAUGAqcJCqZkhXmpapzekNw293rpL9bnaZPdPHO2PyxSOuG1wQBFGi3UguJWPcCCjZbqxk1D/a91fp3z+9drUz4Knuhd4aiYqDROIfKZpAGMHvPJAKVf2Jqo5Q1X1V9XRV/UBEQlqBzSd53WDoz+DEL2HkA+6LO/ds595acmv73BhVnwdbot1IDtl50POI5AfSy2c5/3fh0MSdo2MfF4NL5/7pkRTedHVhdTsAsvKCd2OVz4KcLlC0X7ByfeLLgIhINxE5WEQOi1rGAb9LiHbpSnY+7HkeTPwQDp/mKm8uuAae8yZh+S1v0bDVxT0SUaLdSDyl42HTMtiUxJJwyfJ/D/mp1z/9mvTsVJmuc0AiZOe7RIugZ6SXz4QeY1N+r/AzkfASYCUwF5jhLdOBN4AzEqBbW7rsKiL3iMhFXpOr1KQhSBbsOhGOng4T5sEuE12Z7+f7w5yzYw+4R0q0j3ogcSXajcSR7LImEf93MvL/c7u6PiHlM9Kzf3q6GxBwbqx17wXn6q4td50kU5i+G8HP48svgQeAY4EjvOVI4DvAc0Er1hri6slPBf6lqvcAvwFeEJHUmuLiEXDI43DC517A/Vkv4D6h7YD7ypeTX6LdCJYue7l0zWQZkGTn/w+Ykr7902vKnIsovyTVmrROyWhoqHWNv4Kg/E33msIJhBH8GJD1wGWq+qqqzoxaXgUuTZB+LXE0MAQ3AkJVPwbqgElJ1KF1OvdzAfcTl3sB90VewP0A+OIfTZ5C8hrWuhhKqkq0G8EQKWuy+j/BPWW2RflMz/+9f+LPBendPz1dJxFGEwmkrwnIjVU+E7I7QvfhwchrB34MyM24m3dLBDyTqU0OwU1q3Bq1biluNJQ+5HePCrj/zZU0mHuWF3C/DbauZ/D6mzO7RPvOROl4l0RR8W7iz1U+y/N/Zyf+XBG29U+/nuzGOCsiJ4KaFelVRLElOvZ1kwqDysQqn+VGNX772CQA0RgDYyLyO2AC0LxTvABjVTWBLeSa6PEXYD9VjS7q+A+gq6q2WilvxIgR+t57/jNJbpgJcz6rpKioKB51tyHayP76Mic03MpQnUE9ueRQxz3ZDzAjO9gqu5WV7dc3WXLDpGtbcjvpeu6vK+HZrJ/zdM6vApHZEl21nPvqevFo9m+Ymt12746gr8HAxrncWD+Gh7Zey0udbwpMboR49L1j6x4szRrDn3P+EZjMWPAr96q6/8fuupDL85a1S677nhXzdPYNPJv9fzGfv+uWMu47I744kYjMV9UW6yn5iRsMBvoCzav65QClcWkWH/U4l1U0WThD1gQRmYLrYUKvXr2YMWOG75OVfT2AhoYOVFZW+j62OdM5hOkcwsCsBZyUczdrG3vyXP0koP2yo2loaAhE32TIDZOubcmtRPgkfzhDG17mvk1XBSKzJYZlvwL5MK/6ACob2z4m6Gswj8Esyh/DyOyXeazymsDkRvCrr9BItw5fs3JLCZWbWj4uXb5fi3L2Y2Tes2jlZ2yg9eoIO5K7d/YrZOUr86oP3OHnH02HnK1x3f92iKrGtADnAPmtbDs/VjntXXClUxY2W/cS8Je2jhs+fLjGy/Tp0+M+1uQmX2bK5C68XvWxLNXaiuBkNmfepapPdFRt2Bqs3JjPf5nWP1ag2tgQuGjf+m5erfooqp/cGZzMGPEtd/Usp+uKqe2TO/9q1cfzVOs3+zp9e64D8J62cl/1MxP9IVXdrr6ziBQDH7XbksXOdGAPkSYJ8IPwguqGkTJKx7vSGqv/k7hzlM+CHmNcYDsVFA0lW2uhOsG9vmMhDCm8EboPB8lpfxykfBYUj0ybmKnfiYR9RWRs9ERCXFzkwYRo1zJzga+AcZ5Og4BOuPa6hpE6ig+G3MLEpfNuXe+y+lJZ/6jQm3K1YXHqdIgQJgOS0xG67de+Gel1Va73TBqk70aIOQYiIucA99Oy0UnaFFxVVRE5EbhORAbjmlwdr6rVydLBMFokKwd6H+XqYqkGn1pa/iagqa1/VDjEvW74CHY9PnV6QLgMCLjKvF885DpYxpNBt2YOaEPK619F42cEchZwOm7i4O9xabPHAH8FktqRUF1v9nNU9S7v1fqyG+lB7/EutXTjp8HLLp8FWflupJMq8orYklUClcn0WrdCzQrnygtL1eqS0VC/yRnfeCif6dxgJaN3vG+S8GNApqrqM6r6GrBa3STCN4CfAjckRj3DCBmRsiarEuDGKp8JJan3f1fn9k8fF1aHXcPTM6e9lXnLZ0L3Ea76c5rg58rvKiL9RaQD8IGIXOGt70+SRyCGkbZ07g9dBgZf3j2N/N/VOf3crPTGhtQqEpmFHhY67+FKrsRTWLG+BtbNS4v6V9H4MSDLgc+BX6nqdOA7IrIWmAesSYRyhhFKeo93DaYatktajJ81b7kMrzS4gVTn9nO1napT3GgqbAZEJP4OhWvfdmVy0uABIho/abx34eIfd3irTgWeAF4Gzg5eNcMIKaUToKHG3fSDonxW2vi/q3P6uz8qU+jGUk3fXuht0WM0bPzEZdT5oXyWc9X1OCQxesWJn3LupeoKKa4AUNUNqnoJLv7xcaIUNIzQ0Wucu9kHGQdJI/93TU4/90e8weAg2LrOjYLStZFUaxR7cZC17/g7rnymK56ZVxi4Su3BjwurtdoFi4F7A9DFMDKD3C5usl9Q80Ei/u80Sd9syOrgyten0oDUrHCv6drKtjWKD3IjCT9urIYtLvCeBu7L5rQ5D0RECoCTcYZmiIg0d1Vl4Uqrfycx6hlGSCmd4HqJb14NHXq1T1bE/53KCYTNKRyW2kysdG9l2xq5Xdy185OJVTHPjbbSLP4BOzAgqlorIpXAI7giiuNb2g24O3jVDCPE9B7vDMiq16F/Oxt2ls90T609xwajWxAUDoVVr7kGU6loqxq2SYTRlIyCr55ySRGxpCCXz3SvPQ9NrF5xsEPtVfVFXB+Qe3Apu9FLP6BQVZPZUMow0p/uB0J+cTDpvOWzoNsBrr1sulA41PW4qWq7PHnCqCkDyYaCdo7uUkHxKKirjH2yafksN2rJL06oWvEQ06ODqs4XkcUtFVM0DKMFJAt6H+MC6e0paxLxfw+4KFj92kvRUPe64SMoHJT889eUQYddkttUKygimXRr34bCwW3v21gHa9+C/ucmXK148BNEH+kVUOwBICLfEZH5IvKciCSzH4hhhIPe46F2NVR+GL+MiP87TQLo2+g6GJDUxUHCNgckmq57QW5RbHGQdQugvjotA+jgz4A8C3QHKkSkL/AUrrHTTODGBOhmGOEmUtakPW6siP+7RxrFP8BVl+28R+oyscI4BySCZLmSNLHMSN8W/wi/AbldVZ9T1UbgVmArMFFV/wj47xVrGJlOx129YHM70nnLZ0HRPmnp/6ZwaGoMiCpUh6AXeluUjHYTMeuq2t6vfBZ02Qs69E6OXj7xY0AqAETkaOAU4EZVXedtKwlaMcPICHqPd2XY62v8Hxvxf6dT+m40RcNg41Jo2Jrc89ZVupn+YR2BgDehUJ2LsjUaG2DNm2mZvhvBjwEZKCL/xLmyZuGVNBGR7wCXJ0A3wwg/pROgcYt7kvTLuved/zvd4h8RCoeC1kPV0uSeN8wpvBFKvJL8bbmxKhdB3YaMMSDXAM8DVwMTVLVRRI4DRgJ3JkI5wwg9PQ91PTzimZUeMTrpOgIpjMrESiZhnUQYTV43l4jQ1oz0yOefpvEP8NGRUFUbgIebrZsGTBOR9HTQGUaqyenobgCr4gikl8+Ernu3fyZ7oui6t5uLUbkYdj81eefNhBEIuAmFX7/Qepp3+Uzo1D+ty7X47YneTUQOju6JLiLjgN8lRDvDyARKx8OGj7+98cVCYwOsmZ3W7guyC6DLgNSMQCQLOoR89kDJKNiyFja10BFcFdbMSuvRB/irxnsJsBKYC0yPWt4A2lmrwTAymN6RdN7XYj8m4v9OV/dVhFRkYtWsgILS1JRQCZJtlXlbiINs+Bi2VKT3AwT+RiC/BB4AjsX1Q48s3wGeC1oxw8gYivaBgt7+5oOEwP8NuBIbm5a5yY7JIsyTCKMpHAo5nVuOg6wJx+fvx4SvBy7zYiFNEJE0aJBsGGmKiHNjff2ic03FUn4jBP5vwMvEanRNkrrtn5xz1pRB4ZDknCuRZGVD8cEtz0hfPdP1e++8R/L18oGfEcjNuKKKLbFXALoYRubSe7xrgrT+/R3vq43uCTRd03ejiWRiVSbRjZUpIxBwcZD1C5vOE1J1DxA9D4+/hlqS8DMCGQxcISLN0y0EGAsMDEwrw8g0So9xr9+86poKtcWGJaHwfwPQZSBk5SavJlbdRqivyiADMtrNpVk3/9ty7VXLoHZV2ruvwL8B6YvrC9JcRsjTIQwjwRT0dCXZV70Kw37e9r5pXv+oCdl5rtRGsgLpmTAHJJrike517dvfGpBtn3/6P0D4cWE9A5Sqav9mS18gzWpNG0YaUjoB1sxxT9FtUT7LPWF36p8cvdpLMjOxMmUOSISCHtB5z6aZWOWz3ANH171Tp1eMxGxAVPWhNvqBPBaQPoaRuZSOd+6K1TNa3yfi/+5xWNr7v7dROMzNZaivTvy5wtoLvS1KRjsDoureh+jz9zWRsA2SOA3VMEJKyRjI7th2Om/E/x2GAHqEbc2lliT+XDVlgLh5IJlCySj3mdesIL9+FdQsD4f7kjZiICLyDDBfVW8RkSxcHaxOLeyaB+yHmyNiGEZrZOdDryParou1rf9HOG4gQNOaWMUjEnuumjLXxjY7L7HnSSYlkQmFb1O0daH7OwTxD2h7BNIf2AXA6wFSBfTBZV01XxoTq6ZhZAil493Eu5bKV4Dn/+4VCv/3NjrvCVl5yYmDZFIKb4SifSG7A6yd6wxIXjdXKj8EtDoCUdXhzVY9Bvyvqi5vvq+InBm0YoaRkZROcK/fvAoDL9x+e/lM574Igf97G1k5rrJsZRJSeWvKXP2tTCIrF7qPgLVvU7hlBfQ+1NX6CgF+gugvtmQ8PJ4KSB/DyGy67AUdd2vZjbXpS+f/DpP7KkKyMrEycQQCzo21bh4dG74OjfsKAgqiq2qSW5IZRkiJlDVZ/R/XcTCaSP2rMAXQIxQNdcZvRynK7aFuk+tGmJEGZDREqkSFJIAOwWVhGYYRK6UT3I224t2m68tnQl73b4PSYaLQ89lv+Dhx59g2BySDUngjeBMK66Vj8mqKBYAZEMNINr2OdD7u5m6s8lluNnJI/N9NSEZ3ws0ZNokwmo67QOc92JC3b6jK1Ifwm2oYISe/O3Q/qOl8kJqVLjsrRP7vJnTu7zKJEllUMdNmoTdn3Et8WnR1qrXwRbsNiIgME5Ejg1DGMHYaSifAunmwZZ17H5b+H60hWa7EeiKLKm6rg7VL4s6RSrruzdbsklRr4Yu2JhI+CxTFIGN34FVcZ0LDMGKhdDws/pULptPDxT9yukDR/qnWLH4Kh8Kq1xMnv6YM8nu4VrpGWtDWCKQW6MG3kwV7AsO8Y6InERZ4i2EYsVI8EnK7fhsHKZ8JPcbG1mwqXSkcCptXwtb1iZFfsyJz3VchpS0D8gpwoKoeoapH4EqZDFDVcZF13vrDgdXJULY1RCQD0zKMjCYrB3odBd+8Sm7Deti4JJzpu9FEMrESFQepKcvMDKwQ06oBUdWHVTU6Ub1GVVtK8v4c+J/ANWsDERkoIo0ioiKiwNnJPL9hBELpeKhZTmnNNPc+jBMIoylKcCZWpk4iDDF+8sWGikiOqtY3W38yrqBiMjkfOAznZlNgUZLPbxjtxytr0nfTk65Kb6ILESaajrtBTufEGJD6GtcS2AxIWuHHgPwHmCMi9wJfAd2Bo4CzgCcSoFuLiEiRd955wCuqWpWscxtGoHTuD50HkLtpGfQ42tVECjMiXkmTBGRi1XztXs2ApBUxGxBV/ZuIdAT+gCvrHqn2NgO4MnjVWuVAoA54BKgTkYtU9R9JPL9hBEfpePhsWfjdVxEKh8LKF4OXm8mTCEOMaKQLVqwHiHQBxgKdgaWqujARisWgRwlwK3AGcJCqftDCPlOAKQC9evUa/sQT8Q2UNm3aROfOneNX1uQmVWaY5HarfZf91v2U+SV3UZU3JDC5kJpr0GfTUwzYeA9v9foXddlFgcntVfMqgytv4Z2ej7A5J3YjEpbvQTrLPeKII+arasv+VVWNecHNCznA+zsPOAfo4EdGkAsuCeBN4Dc72nf48OEaL9OnT4/7WJObfJlhkzv3tUcDl6maomvw9Suqj6K6yv+525S7+CYnt646OJntYGeSC7ynrdxXY56JLiJjgC+AuzzDsxXnvnpKRHrGZdq2P0dfEVnbxtKk66G6RldTiW3Co2GkJbU5GTSzOtIIKehAek0Z5BdDTsdg5Rrtwk8Q/Q/AHKA6skJVvxKRp4HfAue1VxlVXQH4ncufDXza3nMbhhEAHXaB3MLEGJAOFv9IN/zUwqpS1eOAr5utXwYcG5xKbSMi54vIKO/vzsB3gIeSdX7DMNogkokVdHdCmwOSlvgxIJ+0sn48LisrWYwGXheRO3DZX+eq6roknt8wjLYoGuZGID4TdNrEDEha4seFtUFE9sdN3Is8/V8CXAu8HLxqLaOqk4HJyTqfYRg+KRwKW++F2tXQoXf75TXUwpY1ZkDSED8G5EbgaWCciJyKK66YDXwIXJoA3QzDCCPRzaWCMCA2iTBt8TORsBY4wYs/jPZWLwFe9bKhDMMwoooqLobeR7VfXia3sg05MRsQERmtqnNV9W3g7QTqZBhGmCno6VJug8rEyvROhCHGTxD9eRH5qYh0T5g2hmGEn201sQIyIJEyJh12DUaeERh+DMivcCOP34rIPSIS8tKhhmEkjMJhrqhiEJlYNWWQWwS5wZf4MNqHnxjIn70/Z4pIN+BsEbkEV6X3SW9mumEYhhuB1G2EzV+33/VkKbxpi58RSDT5QDfgGOBBvPImhmEYwLeZWEF0JzQDkrb4qYX1PyJypIg8iesH8mNcm9uhqnp+ohQ0DCOEbEvlDWBGuvVCT1v8zAP5B24SYRnwf8C9qlqZCKUMwwg5BSVQ0Kv9gfSGrW5CoqXwpiV+DMhK4GfAY6rakCB9DMPIFILIxNq80r3aCCQt8RMDOVVVHzHjYRhGTBRGamK1Y56xzQFJa2I2IKr6VmvbRGSfYNQxDCNjKBoK9dVQvTx+GWZA0ppWXVgiMpbYDEw2rrjhWUEpZRhGBhBdE6tzv/hkWC/0tKatGMifgP1jkCG44LoZEMMwviU6E2vX4+KTUb0CcrpAbtfg9DICoy0D8m/c/I7PdyAjD6vGaxhGc/KKXPmR9swF2VwGnSwDK11py4D8S1XnxSJERCoC0scwjEyivZlY1so2rWk1xtGa8RCRw0XkxyJyuddgClV9P0H6GYYRZgqHwsaPoTHO5E2bhZ7W+Cnnngf8E5iIi3sAqIj8HThfNcj+lYZhZARFw1xHweovoMsAf8c21sHmb8yApDF+5oFcD4wArgEOAwYDE4COwE+CV80wjNATnYnll82rADUDksb4mYk+DthHVddGrfsUeF1E/hSoVoZhZAaFQ9xr5WLoc6K/Y20OSNrjZwTyZjPjEU11EMoYhpFh5HaBTrvHNwKpWeFezYCkLX4MSHZLK0WkN3BIMOoYhpFxxJuJZb3Q0x4/BqRaRP4kIiNEZJCIjBeRm4EluKZShmEY21M4FDZ+Ao31/o6rKYOcTpBbmBi9jHbjJwZyEy4L613czHNw2ViPAzcGrJdhGJlC4TBo3ApVy6BwUOzHbfZSeEV2vK+REvy0tK0DvisihwEHA424uEhMkw0Nw9hJKYrKxPJjQGwSYdrjZwQCgKrOAmYlQBfDMDKRroMB8eIg/y/242rKoNeRidLKCIBWYyAi0kdERonIySJyXNT6HBG5QUQ+EJGZIjIpKZoahhFOcjpC5z38tbdtbHDNpCwDK61pawSyHNgK/Aq4L2r9E8D3+HY2+lgRmaCqrydGRcMwQo/fTKzaVaANloGV5uwoC+s8Vb1ZVdcAiMgU4CRgDXAU0AWYAlyXUC0Nwwg3hUNh41LX4zwWbBJhKGjLgCxV1ccjb0SkG3ALLnh+qqpOV9VqVf0bYNV4DcNonaJhoPVQtTS2/c2AhIK2DMhXzd7fDHQD/q6qM5tta0fTY8MwMh6/NbHMgISCtgxIiYgMARCRyThX1UbgF9E7iUgBMCphGhqGEX667g2SFbsB2VwG2QWQ1z2xehntoq0g+l3AIhHZABThguZXqOrqZvvdCfROjHqGYWQE2QXQeYArqhgLkTkgNokwrWnVgKjqAyKyDjgVyMW5rqZFtovIKOB3wL7ABwnW0zCMsFM0zIcBWWHuqxDQ5kRCVX0OeK6VzWuAk9qo0GsYhvEthUOh7DnXYCq7oO19a8qgx2FJUcuIHz/FFJugqp+b8TAMI2YKh4I2usKKbaGNUPO1jUBCQNwGxDAMwxeFw9xr5Q4C6bXlLuXXDEjak/YGxOs3YhhG2OkyECRnx5lYlsIbGtLWgIhITxH5MzCnhW1jReR2EblCRB4QEWsYYBjpTnYedN1rxzWxzICEBt/VeJNIB9xkxrzolSLSF3gaGKyqlSLyI1zK8ZnJV9EwDF8UDoN177W9j7WyDQ1pOwJR1a9wmV7NuRBYoqqV3vvngFNFpDRJqhmGES+FQ2HTF1Bf0/o+NWWQlQf5JcnTy4iLtDUgbXAIsC2NQ1VXAluAQ1OmkWEYsVE4FFDYuKT1fWoinQjDeHvauQjjJ9Qb2NBsXSVg413DSHeKIplYbcRBIq1sjbRHVHXHe6UIETkXuFFV+0StWww8q6rXRa1bCdymqrc1O34KroYXvXr1Gv7EE0/EpcemTZvo3LlzXMea3OTLDJvcMOnaXrmiDRz6zbGUdTqJ/xZe2KLckavPYGPeYJZ0+0UrUpKjq8l1HHHEEfNVdUSLG1U1qQvQF1jbxvJA1L7nAmXNjn8N+FOzdTXAaW2dd/jw4Rov06dPj/tYk5t8mWGTGyZdA5E7bV/V6RNbltvYqPp4nur7P2nfOaJlJoCdSS7wnrZyX016FpaqrgDaEx2bjouDACAiuwH5WJ92wwgHhcNgzeyWt21ZA41bzYUVEtI9BtKSfo8CB0XN/ZgIvKIumG4YRrpTNBRqlkNd1fbbbA5IqEhbAyIiw4EzgF4icraIdIVt6b1nA78VkcuB0ThXl2EYYWBbc6mPt9+2zYBYL/QwkLYTCVV1Pq7vekvbXgFeSa5GhmEEwjYDshhKRjbdZiOQUJG2IxDDMDKUTv0hu0PLRRVryly9rIKeydfL8I0ZEMMwkktWNnQd3HJRxZoy6LirTSIMCfYpGYaRfAqHtlxU0SYRhgozIIZhJJ+iYbB5JWytbLq+eoXrhW6EAjMghmEkn22B9Cg3lqqNQEKGGRDDMJJPxIBE1cTK0Y2uX7ql8IYGMyCGYSSfTrtBTucmI5D8Bq97g41AQoMZEMMwko9kQeEQMyAhxwyIYRipoVkmlhmQ8GEGxDCM1FA4DGrLoXYtAAUNa0CyoaB3ihUzYsUMiGEYqaFZJlZ+wxroUOomGhqhwAyIYRipoSiqJhaeAbEMrFBhBsQwjNTQYVfILfx2BNK4xuIfIcMMiGEYqUHEC6R/BKqeC8sMSJgwA2IYRuqIGJC6SrK11kYgIcMMiGEYqaNoGGypgHXz3XszIKHCDIhhGKkjkon1zb/dqxmQUGEGxDCM1BExICu9BqNmQEKFGRDDMFJHQS/I6w4bFqNkuXkgRmgwA2IYRuoQcXEQYGtWd8jKTbFChh/MgBiGkVo8N9aW7JIUK2L4xQyIYRipZZsB6ZFiRQy/mAExDCO1FDoXlhmQ8GEGxDCM1FI0DLJy2ZxjGVhhwwyIYRipJb8Yjv2Abzoel2pNDJ+YATEMI/UUDqFR8lKtheETMyCGYRhGXJgBMQzDMOLCDIhhGIYRF2ZADMMwjLgwA2IYhmHEhRkQwzAMIy7MgBiGYRhxIaqaah2SgoisAb6K8/ASYG2A6pjcxMoMm9ww6Ro2uWHSNV3l7q6qLdaZ2WkMSHsQkfdUdYTJDV5umHRNlNww6Ro2uWHSNYxyzYVlGIZhxIUZEMMwDCMuzIDExr0mN2Fyw6RrouSGSdewyQ2TrqGTazEQwzAMIy5sBGIYhmHEhRkQwzAMIy7MgBhGBiIikmodjMzHDEgMiEhW1N+B/jDFI0iZYUFEshPxv0d/XgHJyw9SXltyg7oeGuLgpv3GgiVRvzMwAxITqtooIoXe3+3+YXrf5z1FpL96eOuz2vNBe3IT9pmKSK73mh2EPFVtiPrf2/0FF5GOntzGiMzI9Win/ANFZLdm52rXdRaRImDv5uvb+10QkUNE5KqozyohN46g5IpIsbeMFZFSsN+Y9xrIbwyC/51FkxOksExDRAYBPwO6ARtFZC3wBvC6qtaIiPj9sovICcC5uGu/n/dl/Cdwj6oujVPPbKCTqm4Eor8oErmZxouIHAJcCnQHponIHara0MJ+MV8LERkFnAPUADep6jpVVRHJaqe+PxKRXYF/A++o6npARaSDqm4WkeyWdI+B+4AngBsjK7yHivboewSwLPLG+x4MwRmV2aq6Ok65vwc6Arki8ndVLY9TThNE5FhgMlAF/ElVFwYg82zgh8CewJfAVhFZDDwGvA3xGRP7jW3bP1G/s2/PEeKRbkIRkU7A34F/AcOAPYAeQB9gGnCD92XyI7MjcB3wNM4o5QCHACcBg4EngetVdanPG/KuwN3Ae8As4G1V3RK1PQu+fTL3oW834GNgFfA5cBCwHDhNVb/29ukLfB2rbBHp7sl8HXc9H/VkHgZUA0tV9QU/ekbJPg13k5+LG11/4sl/Cnddp8UhswQoBw5V1bdEZG/gIiAbWADMVNXP45A7EShV1b957+8DRgG5wG7AW57Oc2L9LohIMbAaONZbdgfuV9WXve2+H3i84zoCN+Ou4yRgkKp+1xsx7Av0Buap6sc+dO0O/Bq4GhiA+x0MAY4DvgCuU9W5ceq6U//GvGMS9jtrgqra0sICHA6c3mzdUNzT6BfAm7gbgB+Zo1qQmY37AX4f9+W+E8jxKfcgYDYwAzdCehS4AtivndfgUtyNrGfUuinAyVHvzwduwz2dxSLzEuAp7+9c4I+4G/RnwAPe++PaofPV3v/+f568F4B64CpgrzjknQMs9P7+Du7HtwL3EPEC8DAwLg65h+JuRlm4J/CZwAHAgbib6J+Be4AOPmReD7wX9f4Y7/t0aju/B4cAJ0W9/x/gJuBrYAPwPPAHoMCHzBOB81pYfwowBzfSGRuHrjv9b8w7JqG/s8hiMZDW6QV0jrzxhn0fAX/CPY2VA6f7lJkHnCgiR4tIDmzzT67CDbF/B5TinvL88CnwA+B/cSMmBb4L3Coi94nI6SJykDdU9sN64Blt6gZ5BugvIkO99/W4G1R1jDJX454OUdU6YCnOPTREVSfjbsrbrk8cPAF8qqq/xhmNaqAMGATcISK/9ClvDjBLRG4G7gKeBQ5W1eOAk4HXcNc6Zrwn3zeBb3DX4jScW2iBqr4PvIwbSVXiPtdYORU3ao64V/6DM3TniMhfRWSgHz2j6AX0FJH+IjIGd/O/AvgbzuX2f0AjcJYPmcuAXbwn+2jKgd/gRieXeDEHP357+405Ev07c7TXAmXqgvMjP4f7EU4EeuJGJU8CI3FPii8DvX3KvQ6Yj/sB9mph+3eB49upewdgnHeuZ4GXcF/UC+KQ82ec+yZ6/e7AeTj3wHTgdp9yLwd6eH/vDXRttn0iMLId//8U4Cjv749wT8z9cKOTY+L8LlyPe1Is8dZlR20/FxgRh9x+wDs418LkFrZPBCbEKCsfuB34WQvbBOd2+z2wf2SdDz3zgL/gbpwrcDGK+4F+UftM8HNtcSOvu4A6YCruKfsm7/sU0fEFYN84rut1wPsh+Y119K7DYc3Wt/c3Jt7vrJf3PvDfmaqaAdnBh1AK3AGswT0FfAzcErX9KWJ0iwBZ3msX4Bbvy1bp/RhPAcZ6X+z/A4r8fFGiz9H8xoDzf07CPUH18SE323vtCQxo4Vxjce6demAPnzI7Arlt7HeLn2vQwvE5uNHB2UB1a9crlmsbpXP/yA0y8lm2R9+o78N3vJtdA+7J83+Ao3Gj2zuAYp9y92r+nfBeu+Genhf6kRl1fLF3wxnivT8X+BWwn7fcGM9nBhyJM0zfAK8S5VYBfoJnTGL9vLzXrjgvQWUQv7HWrknU+3h/YxF9ewF7trDd92+smdxOtOGqa+/vTFUtiN4SItIT93TYB3ezW4Lz9W5R1RWR4JuI7At0U9WZcZyjL84V8D1gf5xx+ggXnHswDnkCTdNANSroJiJjVHWOX7ktyfLW5eNueLuq6oHx6KvNvnxeAPQnwLGqOjIembgbfr0X4L0NWKeql4hIvkYFPdtD1OdfirsZDY9H32YyT8BlOR2IG6F+A8xS1Sd9ysnF3UC2trK9i6pWtUdXT87uuKDyrrhYzn9V9eYYjms1A0hEOmpUdqOI7AWMVtWHYtQpH3czXuvJicQ9TsTFlz72ljl+fmOe3J5AjapWRP4PaBo09/sb8+T2BjaoaqW3TqJ+wwU4t1upn99Y1HWoUpeJ2Hx7J+CnuNFtu763cVueTF2AgbgbzxLcDfJ9YBPOl3wSTV0Xh+BuoDuSuTfOSLT11D0QyPOpa4tycU/OkYeDmJ+4/cj13v8YOKe9MqP+7up9sScFpOtIvnWVZcUq04e+fXHByO+1V26zfWJ+ivXzPQjwGkT/BkYDfX3IHAtcgEtI2e4aNLu+g4l9hD8QeBAXi6nAxToKmu2zw9/qDuRG4jMxJwu0Vy4uGH5OnHLXtCQXl1RwuZ/fWWuLjUCaISKnAstUdb6I9MdZ8iG4oe+eOEPyS1Wt9ZGyeB3ORzwDZ5AWqOp/A9C1udz3VfWLZvvEM1dlh3IToWui5KbLNUiU3DBdAxG5CedaXOQt8z257fo9iMjjOFfaHThvwQW4Edx13vauuJjFbFVd1w65U4A3o+QWAuNxc8O2e9pvp9xjgKnaymiyHXIPV9WpscpsC5tIuD3743yZeD+WL0TkHdzktCNxmT31InKdxp6XXYkLPh7myVghIh/ghv6LVHWVeDNP1d9Et9bkzgM+VJd5gojkqGp9kHI9fbN9fLljkZmDe0qO+QfThtz5uGv7DST0GmSpy3IJUm6WJzdWfXcoExJ6DcSH3FdwbqQDgTG4CZXLRWQBzkjNwfnut/i5IeN+t+ep6tsAIvI0cJOITFTVl3CT6b6HiwXF5BLbgdxj1c2v2YSbc9MxAXKPw8VM/x6w3JNEpERVH/Aht0VsBNIMETkDN8y+VVuYICZuYtn1wI0a42xhESnwRiydcEHTibghfB1u8tBsXLzlPvUmD2Wa3DDpGja5IdN1WzUAEemCe3qPyK0HFuMSFi5Q1S996Ho18JGqvhI5h/e0fQLwIrAZ59o6X1UfD4ncdcAP00HfVs9nBqQpntvqXtxT10PAH1V1SbN9fqmqv/QhMxcX366PWtcHOB73BLY/LsWu1KeuoZEbJl3DJjdkurboShOXVHI0Lrurn6ru7lPXMbhJhA/gXDdZ3s1zHC4eoMDLqtq5VSEm1z/aziBKpi7AGTjfbx1u5vkdwI+81+/HIa/VADkuB/6aOPUMjdww6Ro2uWHQFS9ojguOF7Wyzz7ARO/v7Fhle/vv3cK6LrgU3kXAo3FeA5PbymIjEA9vmHca7gvciMtUWIYzHrvjnrg2AI8D72oMgbgomYNxWTDgJgW9qE2f6gqBeo1xpmmY5IZJ17DJDZmuB+AKJ47HzYouwhVQfBJ4SV3qdaQCrWrstdUKcXNmBuMVOcQ9+G3T1RvdfIVLCX7H5MYud4fnNQPiEJHf49LeIuUeSnG+2Cqcj/dv4rOaawsy++IyuSpw7rFHVHVTALqmrdww6Ro2uSHT9RZcKY2uuPTg/sBwT/a7uGqxy1qXsENd98LdOKN1fdhbGnClQB40uf7k7gjLwgLEVTFdqqr3ee+zcT+e4bjyJWeJSDdVvbWdMgfgsk+OwA0nI+Un2qtrWsoNk65hkxsyXfsBa/TbEvBviss0G4hLrf0u8ICInKWqXwWo68lAvqr+ETc3wuT6kBsTQfnCwrzgAuZ/pAW/LM53eC7wX+DoBMg8KkG6plxumHQNm9yQ6bo7LnZ4QCvbS3BFSs9OkK4x/25Nrr8lUGFhXnCZV1OBYa1sPxj431TLDJvcMOkaNrkh0/VanDv4bqB/C9uHANd6f/upVxaaaxBGuTtarJz7t1yLmzg1R0RmichkcbNXEVdbZg9cIDHVMsMmN0y6hk1uKHQVN4/kjzhXyhDgbRF5TUR+JCK7icgQ3CS/f4HvLoShuAYhltsmO30QXVyHue/jug7Ow020OQxnsXviMrFew81gvVBjmHWcCJlhkxsmXcMmN2S6noHro3EQrkPkc7hZ4WNwJTd2wwXXF6u/GGNorkEY5caKGRCRj3AXdxGuLPMcXN+EnrhU3u/jSmD/Q2NPLQxcZtjkhknXsMkNi67iZpp/icuymoozFvm4QocbcXOsjsQNOl6NVc9E6Gpy42OnzsISkTNx7R6Pxn3Rd8flUk9S1Tu8fapxPQli/XEHLjNscsOka9jkhklX4P/hRhbHescX4bom/kZVz/XWrQB+ISLvqOqGFOpqcuNgZ4+BbAWeVNWPVbVGXcmS3wCISC9vn2G4HOpUygyb3DDpGja5YdL1feDDiC9eVStV9a/AP0XkaG+fg4HTYjUeCdTV5MbBzm5AXgdKxM3iBEBVa3BF4o7wVk3C+WhTKTNscsOka9jkhknXj4APcbPOEUc2ziffS0Q64J6Y/+xtz25FTjJ0NbnxoAGndYVtwWUnHNHC+nOBo3Dlj0enWmbY5IZJ17DJDZmunYCxLaw/Cte+dyte0yj8pe+G5hqEUW7M50+U4DAtNO2wFt1P+EFcS9S0kBk2uWHSNWxyw6RrG+d6GFjh/e2rW2IYr0HY5May7OwuLKBpEydVVRERdQXilgK/TheZYZMbJl3DJjdMurbB33BPynERtmsQNrmxsNOn8baFiOQBjeqvi1vSZYZNbph0DZvcMOmaKMJ2DcImt8k5zIAYhmEY8WAuLMMwDCMuzIAYhmEYcWEGxDAMw4gLMyBGWiIih4nIP0VkkYi8LCJvisgWEVFvKUq1jvEiIleIyFoR2T2I/QwjVZgBMdIOEbkZ18/5XVwTomNV9VBcG9TXUqlbPHgzrqP5L2628MZ49jOMdMGysIy0QkSmAH8FblHVa1vYng8sAMaoamWS1fONV2biNlX9YRD7GUY6sVNX4zXSCxHpCNyE62nw25b2UdUtIvJHIO2ffLwRxdNAXivbs1S1Mdb9EqepYcSHubCMdOIIXH/sd7WN6qyqel9ku4jkicgNInKbiPxWROaIyM3eSAUROURE/uLFUoaJ64S3XkQ+FJEBIjJORF4VkSoRmRpxI3nr7/XiMCeJyBIRqfX27RvRRURKRORW7xxvicjr4jrsgeuyNwQYICK3i8j3RGQvEblJRP6L64/hZ79Y/t/hInKXiHwqIoO8/7daRKaJSOeWrqeI9BCRf3mxpccjMRdx3QJnicj9IpLlrTtCRO4RkYdE5CMR+aM3YS0i62IR+b2IXC4i/xGRc731uSJygog8Jq4T4c+9a/6zGL8bRjqSyDopttjiZwGuxo0sHvVxzFTgzqj3PYBVwDTvfT7wALAFuATo4i1fAYuBk739DgAagcne+6G4GMQ3wFlAb2AyrvjfW94+ucCbQB/vfZYn8wsgx1s3A5gRpV9P4Gbv/+wXtT7W/Xb0/2bjqtvWAdcAXXHd/xqBS9u4jsVANfBws/WvAl28v8cAT0dtO9jT70bv/QTv/QDv/SlAPa5PRSfgEG/7dGAscANwYqq/d7bEv5gLy0gncpq9tomIHAacAIyMrFPVNSLye+BWETlCVaeLyHIgT1X/HHXsXGCUqj7jHbdARMqBfb33H3nHiao+4h32gIiMAs4XkeHAXsCewI9FJCL6C9xNvSewsrnOqlouIkt39L+1tJ+P/3ctzoD93tttjoisxhnF1s5XISL3AxeKyE9UdZWI9ANWqWqVt9v1QLaI3B516Ns44wOwBPgDzugCbMAZtN1V9SvgLe86vauqs3EJAkaIMQNipBPLvddY01YjN9JNzda/670ehHvabYnaVtYVNlvXPNbyH+B8YAAwGvhKVa+IRdkAaM//uwUo2IH824CLcCO1X+DKrT8StX00cI26plDboarLgatF5EgR2R+INDVq7irfvAM9jJBgMRAjnXgdd6M7QERKYtg/Eljerdn6Nd5rXRw6yA62b2j2uodEDT+2CfFiEgGTiP93G54BeBw3CukAHIYzmNEMaH6ciOSISLaIFInIv3EtVP8AvNwefYz0xwyIkTao6hrgdlw20vWt7ecFmPvj4g8A45rt0sd7nRmwiuAa+GwC5uBcNj1xXfWi9TsIGO+9VWL7ncWyXzL+398C3XGjkYXaNPtrCXC2iHRrdsyPcbGmG4GDPOMBdn/JeOwDNtKNn+Oegi/xMpKKIhu8DKQfAD/BNSJ619v3IhEpjZLxA+BBVX3fe99Sq9QstnfhZrP9CKQ0KsOpA3AB8AtV3Qj8A1gN3CsiV4rL+PqRp9+L3vFrcaOUfBEZ7a3La/Ya034+/t8cT9/o/yWPGH7vqvqxp/tFbN9L+1acwXxdRL7rZWTdD3yjrpVqX6CLiOwnrg/6Kd5xfbxMr8j5zXWeKaQ6im+LLS0twEk4F8hK4D3gJVxv5+832y8H+CXu6fw3wB3Az/C6tOGyfd7HPeH/COgGHI1rttMATAE64uIa9cAy4Fjv2Bm4p+6/4oLDzwHnNzv//t5+tZ6ud+BlLXnbj8AZh8W4LKVDgDc8fe4Hhvrcb0f/74HAIu+4a3DZTz/y3n8JHBbDtZ8IzG9l2yW4RIFa7zynRW0b623bBDwJDAI+967pobg5PorrlX4KcXQhtCW9FpuJbhitICIzAFR1XGo1SS4icibQTVXvTLUuRnpjQ0nDMLbhuZnO4Vv3k2G0ihkQw2idbFqOn2QcIvIg7n7QETdRsjKlChmhwILohtEMcVyIm51+gFd6o3RHx4WcXYHjcXGcG1OsixESLAZiGIZhxIWNQAzDMIy4MANiGIZhxIUZEMMwDCMuzIAYhmEYcWEGxDAMw4gLMyCGYRhGXPx/6gRC3F2670wAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plotcol= [diffdata[[defaultlbl, defaultnobvepluslbl,  defaultnootfslbl,defaultnovivifylbl,  \n",
    "                    defaultnosavingtrue, defaultnosavingfalse, defaultnofastrestart]], #defaultnobvepluslbl, defaultnoblocklbl \n",
    "        diffdata[[defaultlbl, defaultnovivifylbl]], \n",
    "        diffdata[[defaultlbl, defaultnobvepluslbl]], \n",
    "        diffdata[[evlbl, defaultlbl]], \n",
    "        diffdata[[defaultlbl, defaultnootfslbl]] , \n",
    "        diffdata[[defaultlbl, defaultnosavingtrue]], \n",
    "        diffdata[[defaultlbl, defaultnosavingfalse]], \n",
    "        diffdata[[defaultlbl, defaultnofastrestart]]\n",
    "       ]\n",
    "\n",
    "names=[\n",
    "\"Default_all_diff.pdf\",\n",
    "\"Default_noVivify_diff.pdf\",\n",
    "\"Default_noVE+_diff.pdf\",\n",
    "\"Default_BCE_diff.pdf\",\n",
    "\"Default_noOTFS_diff.pdf\",\n",
    "\"Default_nosavingtrue_diff.pdf\",\n",
    "\"Default_nosavingfalse_diff.pdf\",\n",
    "\"Default_nofastrestart_diff.pdf\"]\n",
    "\n",
    "\n",
    "colors=[[allcol, bvepluscol,otfscol,vivifycol,nosavingtruecol,nosavingfalsecol,defaultnofastrestartcol],\n",
    "       [allcol,vivifycol],\n",
    "       [allcol,bvepluscol],\n",
    "       [blockcol, allcol],\n",
    "       [allcol,otfscol],\n",
    "       [allcol,nosavingtruecol],\n",
    "       [allcol,nosavingfalsecol],\n",
    "       [allcol,defaultnofastrestartcol]]\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "   \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5a5b25c2",
   "metadata": {},
   "source": [
    "# Plots for Everything"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "d7baa8c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "cntcol=\"red\"\n",
    "allcol=\"dodgerblue\"\n",
    "basecol=\"dodgerblue\"\n",
    "vivifycol=\"orange\"\n",
    "bvepluscol=\"green\"\n",
    "blockcol=\"salmon\"\n",
    "otfscol=\"darkviolet\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "cf5f9bf6",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotdata=data.T\n",
    "plotcol= [plotdata[[cntlbl,  evlbl, evnoblocklbl, evnobvepluslbl,  evnootfslbl,evnovivifylbl]], \n",
    "    #    plotdata[[cntlbl, evlbl, evnovivifylbl]], \n",
    "    #    plotdata[[cntlbl, evlbl, evnobvepluslbl]], \n",
    "    #    plotdata[[cntlbl, evlbl, evnoblocklbl]], \n",
    "    #    plotdata[[cntlbl, evlbl, evnootfslbl]] \n",
    "       ]\n",
    "\n",
    "\n",
    "\n",
    "names=[\n",
    "\"EV_all.pdf\",\n",
    "\"EV_noVivify.pdf\",\n",
    "\"EV_noVE+.pdf\",\n",
    "\"EV_noBCE.pdf\",\n",
    "\"EV_noOTFS.pdf\"]\n",
    "\n",
    "colors=[[cntcol,allcol, blockcol, bvepluscol,otfscol,vivifycol],\n",
    "       [cntcol,allcol,vivifycol],\n",
    "       [cntcol,allcol,bvepluscol],\n",
    "       [cntcol,blockcol,allcol],\n",
    "       [cntcol,allcol,otfscol]]\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "   \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "f862378d",
   "metadata": {},
   "outputs": [],
   "source": [
    "diffdata3 = plotdata.copy()\n",
    "\n",
    "\n",
    "diffdata3[evnootfslbl]    = -plotdata[evlbl] + plotdata[evnootfslbl]\n",
    "diffdata3[evnoblocklbl]   = -plotdata[evlbl] + plotdata[evnoblocklbl]\n",
    "diffdata3[evnovivifylbl]  = -plotdata[evlbl] + plotdata[evnovivifylbl]\n",
    "diffdata3[evnobvepluslbl] = -plotdata[evlbl] + plotdata[evnobvepluslbl]\n",
    "diffdata3[evlbl]          = -plotdata[evlbl] + plotdata[evlbl]\n",
    "\n",
    "\n",
    "#diffdata3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "2f6473d1",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotcol= [diffdata3[[evlbl, evnoblocklbl, evnobvepluslbl,  evnootfslbl,evnovivifylbl]], \n",
    "        diffdata3[[evlbl, evnovivifylbl]], \n",
    "        diffdata3[[evlbl, evnobvepluslbl]], \n",
    "        diffdata3[[evlbl, evnoblocklbl]], \n",
    "        diffdata3[[evlbl, evnootfslbl]] \n",
    "       ]\n",
    "\n",
    "names=[\n",
    "\"EV_all_diff.pdf\",\n",
    "\"EV_noVivify_diff.pdf\",\n",
    "\"EV_noVE+_diff.pdf\",\n",
    "\"EV_BCE_diff.pdf\",\n",
    "\"EV_noOTFS_diff.pdf\"]\n",
    "\n",
    "\n",
    "colors=[[allcol, blockcol, bvepluscol,otfscol,vivifycol],\n",
    "       [allcol,vivifycol],\n",
    "       [allcol,bvepluscol],\n",
    "       [allcol, blockcol],\n",
    "       [allcol,otfscol]]\n",
    "\n",
    "for i in range(len(plotcol)):\n",
    "  print(i)\n",
    "\n",
    "  plotcol[i].plot(color=colors[i])\n",
    "   \n",
    "  plt.ylabel(\"Solved instances\", fontsize=18)\n",
    "  plt.xlabel(\"Competition year\", fontsize=18)\n",
    "  plt.xticks(range(len(years)),years, rotation=70)\n",
    "  plt.tick_params(labelsize=14)\n",
    "  plt.grid()\n",
    "\n",
    "  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9047294f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ea40d32",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2c947f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8d39d663",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e8b6674",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plots/Plots.py <==
#!/usr/bin/env python
# coding: utf-8

# In[2]:


import sys
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib
import matplotlib.cm as cm
matplotlib.rcParams['mathtext.fontset'] = 'stix'
matplotlib.rcParams['font.family'] = 'STIXGeneral'


# In[3]:


cntlbl = "#Benchmarks"
alllbl='Default+Block'
allnovivifylbl="No vivify"
allnoblocklbl='No BCE'
allnobvepluslbl='No BVE+'
allnootfslbl='No OTFS'
baselbl='Nothing'
vivifylbl="vivify"
blocklbl="BCE"
bvepluslbl="BVE+"
otfslbl="OTFS"



years = ["2009", "2010", "2011", "2012", "2013", "2014", "2015", "2016", "2017","2018", "2019","2020", "2021", "2022"]

data = pd.DataFrame([])
for y in years:
    tmp = pd.read_csv ("../../logs/zummarize/sc"+y+".txt", delim_whitespace=True)
    tmp_cnt = pd.DataFrame({"ok": tmp["cnt"]["all"]}, index=["cnt"])
    tmp = pd.concat([tmp, tmp_cnt])
    data[y] = tmp[['ok']]
    
data


# In[4]:


data.rename(index={'cnt':cntlbl, 
                   'all':alllbl,
                   'all-no-vivify':allnovivifylbl,
                   'all-no-block':allnoblocklbl,
                   'all-no-bveplus':allnobvepluslbl,
                   'all-no-otfs':allnootfslbl,
                   'base':baselbl,
                   'vivify':vivifylbl,
                   'block':blocklbl,
                   'bveplus':bvepluslbl,
                   'otfs':otfslbl},inplace=True)
data


# # LaTex Tables

# In[5]:


table1 = data.loc[[cntlbl, alllbl, allnovivifylbl, allnootfslbl, allnoblocklbl, allnobvepluslbl], :]

table1


# In[6]:


f = open("../tables/table1.tex", "w")
f.write(table1.to_latex(formatters={"name": str.upper},float_format="{:.1f}".format,))
f.close()


# In[7]:


table2 = data.loc[[cntlbl, baselbl, vivifylbl, otfslbl, blocklbl, bvepluslbl], :]
table2


# In[8]:


f = open("../tables/table2.tex", "w")
f.write(table2.to_latex(formatters={"name": str.upper},float_format="{:.1f}".format,))
f.close()


# # Plots for Table 1

# In[28]:


cntcol="red"
allcol="dodgerblue"
basecol="dodgerblue"
vivifycol="orange"
bvepluscol="green"
blockcol="salmon"
otfscol="darkviolet"


# In[29]:


plotdata=data.T
plotcol= [plotdata[[cntlbl, alllbl, allnovivifylbl, allnobvepluslbl, allnoblocklbl,allnootfslbl]], 
        plotdata[[cntlbl, alllbl, allnovivifylbl]], 
        plotdata[[cntlbl, alllbl, allnobvepluslbl]], 
        plotdata[[cntlbl, alllbl, allnoblocklbl]], 
        plotdata[[cntlbl, alllbl, allnootfslbl]] 
       ]

names=[
"Base_noVE+_noVivify_noOTFS_noBCE.pdf",
"Base_noVivify.pdf",
"Base_noVE+.pdf",
"Base_noBCE.pdf",
"Base_noOTFS.pdf"]

colors=[[cntcol,allcol,vivifycol,bvepluscol,blockcol,otfscol],
       [cntcol,allcol,vivifycol],
       [cntcol,allcol,bvepluscol],
       [cntcol,allcol,blockcol],
       [cntcol,allcol,otfscol]]

for i in range(len(plotcol)):
  print(i)

  plotcol[i].plot(color=colors[i])
   
  plt.ylabel("Solved instances", fontsize=18)
  plt.xlabel("Competition year", fontsize=18)
  plt.xticks(range(0,14),range(2009,2023), rotation=70)
  plt.tick_params(labelsize=14)
  plt.grid()

  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot


# In[ ]:





# In[11]:


diffdata = plotdata.copy()


diffdata[allnootfslbl]    = -plotdata[alllbl] + plotdata[allnootfslbl]
diffdata[allnoblocklbl]   = -plotdata[alllbl] + plotdata[allnoblocklbl]
diffdata[allnovivifylbl]  = -plotdata[alllbl] + plotdata[allnovivifylbl]
diffdata[allnobvepluslbl] = -plotdata[alllbl] + plotdata[allnobvepluslbl]
diffdata[alllbl]          = -plotdata[alllbl] + plotdata[alllbl]
diffdata


# In[30]:


plotcol= [diffdata[[alllbl, allnovivifylbl, allnobvepluslbl, allnoblocklbl,allnootfslbl]], 
        diffdata[[alllbl, allnovivifylbl]], 
        diffdata[[alllbl, allnobvepluslbl]], 
        diffdata[[alllbl, allnoblocklbl]], 
        diffdata[[alllbl, allnootfslbl]] 
       ]

names=[
"Base_noVE+_noVivify_noOTFS_noBCE_diff.pdf",
"Base_noVivify_diff.pdf",
"Base_noVE+_diff.pdf",
"Base_noBCE_diff.pdf",
"Base_noOTFS_diff.pdf"]


colors=[[allcol,vivifycol,bvepluscol,blockcol,otfscol],
       [allcol,vivifycol],
       [allcol,bvepluscol],
       [allcol,blockcol],
       [allcol,otfscol]]

for i in range(len(plotcol)):
  print(i)

  plotcol[i].plot(color=colors[i])
   
  plt.ylabel("Solved instances", fontsize=18)
  plt.xlabel("Competition year", fontsize=18)
  #plt.xticks(range(0,14),range(2009,2023), rotation=70)
  plt.tick_params(labelsize=14)
  plt.grid()

  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot


# # Plots for Table 2

# In[31]:


plotdata=data.T
plotcol= [plotdata[[cntlbl, baselbl, bvepluslbl, vivifylbl, blocklbl, otfslbl]], 
        plotdata[[cntlbl, baselbl, bvepluslbl]], 
        plotdata[[cntlbl, baselbl, vivifylbl]], 
        plotdata[[cntlbl, baselbl, blocklbl]], 
        plotdata[[cntlbl, baselbl, otfslbl]]
       ]

names=[
    "Nothing_VE+_Vivify_OTFS_BCE_Base.pdf",
    "Nothing_VE+_Base.pdf",
    "Nothing_Vivify_Base.pdf",
    "Nothing_BCE_Base.pdf",
    "Nothing_OTFS_Base.pdf",
]


colors=[[cntcol,basecol,bvepluscol,vivifycol,blockcol,otfscol],
       [cntcol,basecol,bvepluscol],
        [cntcol,basecol,vivifycol],       
       [cntcol,basecol,blockcol],
       [cntcol,basecol,otfscol]]


for i in range(len(plotcol)):
  print(i)
  plotcol[i].plot(color=colors[i])
        
  plt.ylabel("Solved instances", fontsize=18)
  plt.xlabel("Competition year", fontsize=18)
  plt.xticks(range(0,14),range(2009,2023), rotation=70)
  plt.tick_params(labelsize=14)
  plt.grid()

  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot


# In[15]:


diffdata2 = plotdata.copy()
diffdata2[alllbl]     = -plotdata[baselbl] + plotdata[alllbl]
diffdata2[baselbl]    = -plotdata[baselbl] + plotdata[baselbl]
diffdata2[otfslbl]    = -plotdata[baselbl] + plotdata[otfslbl]
diffdata2[blocklbl]   = -plotdata[baselbl] + plotdata[blocklbl]
diffdata2[vivifylbl]  = -plotdata[baselbl] + plotdata[vivifylbl]
diffdata2[bvepluslbl] = -plotdata[baselbl] + plotdata[bvepluslbl]


# In[32]:


plotcol= [diffdata2[[baselbl, bvepluslbl, vivifylbl, blocklbl, otfslbl]], 
        diffdata2[[baselbl, bvepluslbl]], 
        diffdata2[[baselbl, vivifylbl]], 
        diffdata2[[baselbl, blocklbl]], 
        diffdata2[[baselbl, otfslbl]]
       ]

names=[
    "Nothing_VE+_Vivify_OTFS_BCE_Base_diff.pdf",
    "Nothing_VE+_Base_diff.pdf",
    "Nothing_Vivify_Base_diff.pdf",
    "Nothing_BCE_Base_diff.pdf",
    "Nothing_OTFS_Base_diff.pdf",
]

colors=[[basecol,bvepluscol,vivifycol,blockcol,otfscol],
       [basecol,bvepluscol],
        [basecol,vivifycol],       
       [basecol,blockcol],
       [basecol,otfscol]]


for i in range(len(plotcol)):
  print(i)
  plotcol[i].plot()
        
  plt.ylabel("Solved instances", fontsize=18)
  plt.xlabel("Competition year", fontsize=18)
  plt.xticks(range(0,14),range(2009,2023), rotation=70)
  plt.tick_params(labelsize=14)
  plt.grid()

  plt.savefig(names[i], bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot


# # !!!!!! OLD -> INACTIVE

# # 1. Start with Nothing, Increase by one technique
labels = ["Nothing", "VE+", "Vivify", "OTFS", "BCE", "Base"]
cols = ["purple", "brown", "green", "orange", "red", "blue"]

markers = [(i,j,0) for i in range(2,len(labels)) for j in range(1, 3)]#        09   10     11    12    13    14    15   16   17    18    19    20    21    22 
data=[[229   ,87   ,239  ,552  ,220  ,236   ,0  ,164 ,238  ,269  ,243  ,229  ,262  ,263], # none
      [+3    ,+0   ,-3   ,0    ,+10  ,+6    ,0  ,-1  ,0    ,-3   ,-7   ,-6   ,-8   ,-4 ], # ve+
      [+2    ,-1   ,-3   ,-3   ,+2   ,+1    ,0  ,+1  ,-6   ,-5   ,-2   ,-0   ,-1   ,-1 ], # vivify
      [+3    ,+2   ,-2   ,+8   ,+1   ,+3    ,0  ,-2  ,0    ,+1   ,-5   ,-0   ,+0   ,+2 ], # otfs
      [-3    ,+0   ,-2   ,+4   ,+1   ,-1    ,0  ,-1  ,-4   ,-21  ,-4   ,+1   ,-1   ,-4],  # bce
      [0     ,88   ,232  ,0    ,0    ,246   ,0  ,169 ,236  ,271  ,243  ,0    ,0    ,0]    # base
     ]
# ## 1.1 Solved Instances
init = [1,  # none
        1,  # ve+
        1,  # vivify
        1,  # otfs
        1,  # bce
        1]  # base

name=""

for i in range (len(init)):
    if init[i] == 1:
        if i == 0: sol = data[i]
        else: sol = [sum(x) for x in zip(data[0], data[i])]
            
        name = name + labels[i] + "_"
        
        plt.plot(sol, marker = markers[i], fillstyle='none', label=labels[i], color = cols[i])
        
plt.legend(loc='upper left', bbox_to_anchor=(0.8, 1))
plt.ylabel("solved instances", fontsize=18)
plt.xlabel("competition year", fontsize=18)
plt.xticks(range(0,14),range(2009,2023), rotation=70)
plt.tick_params(labelsize=14)
plt.grid()

name = name.replace(" ", "")
name = name[:-1] + ".pdf"

plt.savefig(name, bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot
# ## Difference
init = [1,  # none
        1,  # ve+
        1,  # vivify
        1,  # otfs
        1,  # bce
        1]  # base

name=""
base = [0] * len(data[0])

for i in range (len(init)):
    if init[i] == 1:
        if i == 0: sol = base
        else: sol = [sum(x) for x in zip(base, data[i])]
            
        name = name + labels[i] + "_"
        
        plt.plot(sol, marker = markers[i], fillstyle='none', label=labels[i], color = cols[i])
        
plt.legend(loc='upper left', bbox_to_anchor=(0.8, 1))
plt.ylabel("solved instances", fontsize=18)
plt.xlabel("competition year", fontsize=18)
plt.xticks(range(0,14),range(2009,2023), rotation=70)
plt.tick_params(labelsize=14)
plt.grid()

name = name.replace(" ", "")
name = name[:-1] + "_diff.pdf"

plt.savefig(name, bbox_inches = 'tight', pad_inches = 0.1)  # uncomment to store plot
# # 2. Start with base, decrase by one technique
labels2 = ["Base", "no VE+", "no Vivify", "no OTFS", "no BCE"]
cols2 = ["blue", "brown", "green", "orange", "red"]
markers2 = [(i,j,0) for i in range(2,len(labels)) for j in range(1, 3)]#        09   10     11    12    13    14    15   16   17    18    19    20    21    22        
data2=[[227  ,86  ,-100 ,-100 ,-100 ,-100 ,-100 ,167 ,234  ,272  ,231  ,220  ,259  ,261], # base (default+block)
      [-100  ,+2  ,-100 ,-100 ,-100 ,-100 ,-100 ,-100 ,-1   ,-5   ,+6  ,-100 ,-100 ,-2 ], # no-ve+
      [+3    ,+2  ,-100 ,-100 ,-100 ,-100 ,-100 ,-5   ,+5   ,-3   ,+2  ,+11  ,-3   ,+2 ], # no vivify
      [+2    ,+1  ,-100 ,-100 ,-100 ,-100 ,-100 ,+0   ,+2   ,-3   ,+4  ,+8   ,-3   ,+2 ], # no otfs
      [+2    ,+2  ,-100 ,-100 ,-100 ,-100 ,-100 ,+2   ,+2   ,-1   ,+8  ,+6   ,-5   ,-4 ]  # no bce
     ]
# ## 2.1. Solved Instances
init2 = [1,  # default+block
        1,  # no-ve+
        1,  # no vivify
        1,  # no otfs
        1]  # no bce


name=""

for i in range (len(init2)):
    if init2[i] == 1:
        if i == 0: sol = data[i]
        else: sol = [sum(x) for x in zip(data2[0], data2[i])]
        
        name = name + labels2[i] + "_"
        
        plt.plot(sol, marker = markers2[i], fillstyle='none', label=labels2[i], color = cols2[i])
        
plt.legend(loc='upper left', bbox_to_anchor=(0.75, 1))
plt.ylabel("solved instances", fontsize=18)
plt.xlabel("competition year", fontsize=18)
plt.xticks(range(0,14),range(2009,2023), rotation=70)
plt.tick_params(labelsize=14)
plt.grid()

name = name.replace(" ", "")
name = name[:-1] + ".pdf"

plt.savefig(name, bbox_inches = 'tight', pad_inches = 0.1) # uncomment to store plot
# ## 2.2. Difference
init2 = [1, # default+block
        1,  # no-ve+
        1,  # no vivify
        1,  # no otfs
        1]  # no bce


name=""

base = [0] * len(data2[0])

for i in range (len(init2)):
    if init2[i] == 1:
        if i == 0: sol = base
        else: sol = [sum(x) for x in zip(base, data2[i])]
        
        name = name + labels2[i] + "_"
        
        plt.plot(sol, marker = markers2[i], fillstyle='none', label=labels2[i], color = cols2[i])
        
plt.legend(loc='upper left', bbox_to_anchor=(1.05, 1))
plt.ylabel("solved instances", fontsize=18)
plt.xlabel("competition year", fontsize=18)
plt.xticks(range(0,14),range(2009,2023), rotation=70)
plt.tick_params(labelsize=14)
plt.grid()

name = name.replace(" ", "")
name = name[:-1] + "_diff.pdf"

plt.savefig(name, bbox_inches = 'tight', pad_inches = 0.1) # uncomment to store plot
# In[ ]:





